How to Constrain Your M Dwarf: measuring effective temperature, bolometric luminosity, mass, and radius

Precise and accurate parameters for late-type (late K and M) dwarf stars are important for characterization of any orbiting planets, but such determinations have been hampered by these stars' complex spectra and dissimilarity to the Sun. We exploit an empirically calibrated method to estimate spectroscopic effective temperature ($T_{\rm{eff}}$) and the Stefan-Boltzmann law to determine radii of 183 nearby K7-M7 single stars with a precision of 2-5%. Our improved stellar parameters enable us to develop model-independent relations between $T_{\rm{eff}}$ or absolute magnitude and radius, as well as between color and $T_{\rm{eff}}$. The derived $T_{\rm{eff}}$-radius relation depends strongly on [Fe/H], as predicted by theory. The relation between absolute $K_S$ magnitude and radius can predict radii accurate to $\simeq$3%. We derive bolometric corrections to the $VR_CI_CgrizJHK_S$ and Gaia passbands as a function of color, accurate to 1-3%. We confront the reliability of predictions from Dartmouth stellar evolution models using a Markov Chain Monte Carlo to find the values of unobservable model parameters (mass, age) that best reproduce the observed effective temperature and bolometric flux while satisfying constraints on distance and metallicity as Bayesian priors. With the inferred masses we derive a semi-empirical mass-absolute magnitude relation with a scatter of 2% in mass. The best-agreement models over-predict stellar $T_{\rm{eff}}$s by an average of 2.2% and under-predict stellar radii by 4.6%, similar to differences with values from low-mass eclipsing binaries. These differences are not correlated with metallicity, mass, or indicators of activity, suggesting issues with the underlying model assumptions e.g., opacities or convective mixing length.

==> anc/Tables5_6_7.txt <==
Title: How to Constrain Your M Dwarf: measuring effective temperature, 
	   bolometric luminosity, mass, and radius
Authors: Mann A.W., Feiden, G.A., Gaidos E., Boyajian T., von Braun K.
Table: Empirical Parameters, Synthetic Photometry, and Inferred Model Parameters
	 of All Stars in our Sample
================================================================================
Byte-by-byte Description of file: Tables5_6_7.txt
--------------------------------------------------------------------------------
   Bytes Format Units          Label    Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---            Name       LG11, CONCH-Shell, or LSPM Name
  18- 27 A10    ---            CNS3       Gliese or GJ name
  29- 37 F9.5   deg            RAdeg      Right Ascension in decimal degrees (J2000)
  39- 47 F9.5   deg            DEdeg      Declination in decimal degrees (J2000)
  49- 56 F8.5   10-8erg/cm^2/s Fbol       Bolometric Flux 
  58- 64 F7.5   10-8erg/cm^2/s e_Fbol     Error on Fbol 
  66- 69 I4     K              Teff       Stellar effective temperature
  71- 72 I2     K              e_Teff     Error on Teff
  74- 79 F6.4   solRad         R          Stellar Radius
  81- 86 F6.4   solRad         e_R        Error on R
  88- 93 F6.4   solMass        M          Stellar Mass
  95-100 F6.4   solMass        e_M        Error on M
 102-106 F5.2   [-]            [Fe/H]     Metallicity
 108-111 F4.2   [-]            e_[Fe/H]   Error on [Fe/H]
 113-118 A6     ---            SpType     Spectral Type
 120-125 F6.3   mag            Bmag       Synthetic Johnson B magnitude
 127-131 F5.3   mag            e_Bmag     Error on B
 133-138 F6.3   mag            Vmag       Synthetic Johnson V magnitude
 140-144 F5.3   mag            e_Vmag     Error on V
 146-151 F6.3   mag            Rcmag      Synthetic Cousins R magnitude
 153-157 F5.3   mag            e_Rcmag    Error on Rc
 159-164 F6.3   mag            Icmag      Synthetic Cousins I magnitude
 166-170 F5.3   mag            e_Icmag    Error on Ic
 172-177 F6.3   mag            gmag       Synthetic SDSS g magnitude
 179-183 F5.3   mag            e_gmag     Error on g
 185-190 F6.3   mag            rmag       Synthetic SDSS r magnitude
 192-196 F5.3   mag            e_rmag     Error on r
 198-203 F6.3   mag            imag       Synthetic SDSS i magnitude
 205-209 F5.3   mag            e_imag     Error on i
 211-216 F6.3   mag            zmag       Synthetic SDSS z magnitude
 218-222 F5.3   mag            e_zmag     Error on z
 224-229 F6.3   mag            Jmag       Synthetic 2MASS J magnitude
 231-235 F5.3   mag            e_Jmag     Error on J
 237-242 F6.3   mag            Hmag       Synthetic 2MASS H magnitude
 244-248 F5.3   mag            e_Hmag     Error on H
 250-255 F6.3   mag            Ksmag      Synthetic 2MASS Ks magnitude
 257-261 F5.3   mag            e_Ksmag    Error on K
 263-268 F6.3   mag            Gaiamag    Synthetic Gaia G magnitude
 270-274 F5.3   mag            e_Gaiamag  Error on Gaia
 276-281 F6.3   mag            BPmag      Synthetic Gaia BP magnitude
 283-287 F5.3   mag            e_BPmag    Error on BP
 289-294 F6.3   mag            RPmag      Synthetic Gaia RP magnitude
 296-300 F5.3   mag            e_RPmag    Error on RP
 302-309 F8.5   10-8erg/cm^2/s ModFbol    Model inferred Bolometric Flux 
 311-317 F7.5   10-8erg/cm^2/s e_ModFbol  Error on ModFbol 
 319-322 I4     K              ModTeff    Model inferred effective temperature
 324-325 I2     K              e_ModTeff  Error on ModTeff
 327-332 F6.4   solRad         ModR       Model inferred Stellar Radius
 334-339 F6.4   solRad         e_ModR     Error on ModR
 341-346 F6.4   solMass        ModM       Model inferred Stellar Mass
 348-353 F6.4   solMass        e_ModM     Error on ModM
 355-358 F4.2   [yr]           ModAge     Log model inferred Age
 360-363 F4.2   [yr]           e_ModAge   Error on ModAge
 365-370 F6.3   ---            chisq      Chi squared for model comparison
--------------------------------------------------------------------------------
Notes: 
--------------------------------------------------------------------------------
PM I00115+5908                2.88253  59.14441  0.04210 0.00091 2864 60 0.1361 0.0061 0.1000 0.0100 -0.27 0.08 M6.1   17.350 0.040 15.611 0.040 13.926 0.012 11.805 0.020 16.325 0.024 14.953 0.011 12.703 0.013 11.594 0.014  9.957 0.018  9.405 0.017  9.075 0.020 13.827 0.014 16.019 0.014 12.088 0.014  0.04210 0.00140 2921 32 0.1300 0.0030 0.1070 0.0090 9.46 0.59  1.935 
PM I00118+2259                2.97100  22.98457  0.13070 0.00170 3359 62 0.3140 0.0150 0.2940 0.0290  0.13 0.08 M3.5   14.565 0.021 12.958 0.016 11.780 0.013 10.253 0.020 13.834 0.021 12.362 0.011 11.010 0.013 10.263 0.013  8.861 0.017  8.267 0.017  8.016 0.020 12.024 0.014 13.402 0.014 10.526 0.014  0.13070 0.00270 3376 35 0.3090 0.0120 0.3120 0.0160 9.43 0.60  0.197 
PM I00183+4401   Gl 15A       4.59542  44.02278  5.66900 0.04500 3603 60 0.3880 0.0130 0.3980 0.0400 -0.30 0.08 M1.4    9.662 0.020  8.119 0.016  7.116 0.012  5.991 0.020  8.973 0.020  7.505 0.011  6.638 0.012  6.148 0.013  4.896 0.017  4.303 0.017  4.039 0.020  7.523 0.014  8.532 0.014  6.225 0.014  5.66900 0.07000 3626 32 0.3820 0.0070 0.4060 0.0090 9.48 0.56  0.345 
PM I00184+4401   Gl 15B       4.60779  44.02734  0.89100 0.01000 3218 60 0.1923 0.0082 0.1590 0.0160 -0.30 0.08 M4.1   12.840 0.021 11.007 0.016  9.723 0.012  8.128 0.020 11.993 0.021 10.327 0.011  8.911 0.013  8.134 0.013  6.745 0.017  6.211 0.017  5.940 0.020  9.953 0.014 11.457 0.014  8.414 0.014  0.89100 0.01500 3250 32 0.1870 0.0050 0.1690 0.0060 9.44 0.59  0.692 
PM I00219-3124   GJ 1009      5.48350 -31.40604  0.41750 0.00350 3600 60 0.5280 0.0280 0.5510 0.0550  0.27 0.08 M2.1   12.619 0.021 11.175 0.016 10.142 0.013  8.910 0.020 11.956 0.021 10.577 0.011  9.583 0.013  9.036 0.013  7.713 0.017  7.025 0.017  6.753 0.020 10.500 0.014 11.572 0.014  9.158 0.014  0.41750 0.00520 3657 45 0.5070 0.0190 0.5380 0.0190 9.46 0.52  1.646 
PM I01056+2829   GJ 1029     16.40681  28.49266  0.06680 0.00091 2981 61 0.1930 0.0110 0.1480 0.0150  0.14 0.08 M5.3   16.646 0.023 14.820 0.018 13.297 0.013 11.361 0.020 15.740 0.023 14.153 0.011 12.260 0.013 11.152 0.013  9.477 0.017  8.882 0.017  8.588 0.020 13.311 0.014 15.275 0.014 11.619 0.014  0.06680 0.00140 3084 33 0.1780 0.0070 0.1530 0.0090 9.33 0.62  4.961 
PM I01076+2257E  Gl 53.1B    16.91054  22.95578  0.06750 0.00120 3232 60 0.3080 0.0130 0.2760 0.0280  0.25 0.03 M4.0   15.629 0.021 14.054 0.016 12.770 0.012 11.095 0.020 14.899 0.021 13.438 0.011 11.904 0.013 11.038 0.013  9.538 0.017  8.935 0.017  8.662 0.020 12.937 0.014 14.483 0.014 11.371 0.014  0.06750 0.00190 3311 17 0.2920 0.0080 0.2870 0.0120 9.42 0.61  3.249 
PM I01125-1659   Gl 54.1     18.12749 -16.99906  0.52060 0.00820 3056 60 0.1680 0.0085 0.1300 0.0130 -0.26 0.08 M4.9   13.877 0.021 12.082 0.016 10.662 0.012  8.866 0.020 13.021 0.021 11.399 0.011  9.710 0.013  8.789 0.013  7.285 0.017  6.751 0.017  6.441 0.020 10.780 0.014 12.527 0.014  9.155 0.014  0.52100 0.01200 3132 31 0.1590 0.0060 0.1360 0.0050 9.40 0.62  2.817 
PM I01186-0052S  Gl 56.3 B   19.66750  -0.87432  0.35790 0.00420 3935 64 0.6040 0.0260 0.6450 0.0640  0.01 0.08 K7.7   12.065 0.021 10.699 0.016  9.800 0.013  8.942 0.020 11.455 0.021 10.110 0.011  9.510 0.013  9.160 0.013  8.032 0.017  7.385 0.017  7.156 0.020 10.271 0.014 11.076 0.014  9.126 0.014  0.35790 0.00650 4012 51 0.5790 0.0150 0.6110 0.0180 9.53 0.53  2.593 
PM I01324-2154   GJ 3098     23.10926 -21.90500  0.33540 0.00440 3641 60 0.4600 0.0220 0.4640 0.0460 -0.20 0.08 M1.3   12.656 0.020 11.200 0.016 10.195 0.012  9.056 0.020 12.010 0.020 10.595 0.011  9.705 0.013  9.210 0.013  7.938 0.017  7.364 0.017  7.166 0.020 10.592 0.014 11.599 0.014  9.292 0.014  0.33540 0.00650 3708 35 0.4400 0.0160 0.4680 0.0170 9.41 0.60  2.097 
PM I01402+3147   GJ 3105     25.06904  31.79185  0.07338 0.00085 3269 63 0.2800 0.0160 0.2580 0.0260  0.06 0.08 M4.1   15.514 0.024 13.954 0.017 12.728 0.013 11.054 0.020 14.700 0.023 13.392 0.011 11.862 0.013 10.982 0.013  9.443 0.017  8.813 0.017  8.546 0.020 12.884 0.014 14.398 0.014 11.326 0.014  0.07340 0.00130 3333 36 0.2670 0.0130 0.2580 0.0160 9.47 0.60  1.754 
PM I01432+2750   GJ 3108     25.81647  27.84211  0.55360 0.00510 3852 60 0.6260 0.0320 0.6530 0.0650  0.25 0.08 M0.5   11.828 0.020 10.402 0.016  9.473 0.013  8.519 0.020 11.192 0.020  9.807 0.011  9.113 0.012  8.724 0.013  7.493 0.017  6.800 0.017  6.628 0.020  9.923 0.014 10.792 0.014  8.724 0.014  0.55360 0.00730 3935 58 0.5920 0.0180 0.6280 0.0190 9.46 0.50  3.170 
PM I01433+0419   Gl 70       25.83414   4.32176  0.54220 0.00560 3458 60 0.4140 0.0170 0.4010 0.0400 -0.13 0.08 M2.5   12.449 0.021 10.931 0.016  9.868 0.013  8.569 0.020 11.752 0.021 10.337 0.011  9.253 0.012  8.700 0.013  7.393 0.017  6.800 0.017  6.537 0.020 10.210 0.014 11.350 0.014  8.834 0.014  0.54220 0.00840 3578 29 0.3850 0.0110 0.4090 0.0130 9.46 0.59  6.824 
PM I01510-0607   GJ 3119     27.76688  -6.11799  0.07207 0.00082 3011 61 0.1731 0.0078 0.1320 0.0130 -0.03 0.08 M5.1   16.301 0.029 14.444 0.020 12.986 0.013 11.111 0.020 15.410 0.028 13.783 0.012 11.979 0.013 10.988 0.013  9.408 0.017  8.856 0.017  8.553 0.020 13.051 0.014 14.912 0.014 11.394 0.014  0.07210 0.00130 3089 29 0.1640 0.0040 0.1380 0.0040 9.35 0.59  3.117 
PM I01528-2226   Gl 79       28.20476 -22.43486  2.11700 0.02000 3900 60 0.6200 0.0210 0.6540 0.0650  0.14 0.08 M0.2   10.330 0.020  8.929 0.016  7.976 0.012  7.015 0.020  9.697 0.020  8.318 0.011  7.611 0.013  7.218 0.013  6.055 0.017  5.415 0.017  5.202 0.020  8.426 0.014  9.306 0.014  7.220 0.014  2.11700 0.03000 3987 39 0.5930 0.0120 0.6290 0.0150 9.49 0.50  3.900 
PM I02002+1303   Gl 83.1     30.05402  13.05196  0.42750 0.00660 3080 60 0.1870 0.0100 0.1440 0.0140 -0.16 0.08 M4.9   14.078 0.021 12.285 0.016 10.857 0.012  9.068 0.020 13.228 0.021 11.594 0.011  9.910 0.013  8.990 0.013  7.497 0.017  6.949 0.017  6.688 0.020 10.979 0.014 12.724 0.014  9.356 0.014  0.42750 0.00980 3165 31 0.1740 0.0070 0.1520 0.0090 9.34 0.62  3.533 
PM I02123+0334   Gl 87       33.08770   3.57588  0.91240 0.00740 3638 62 0.4430 0.0170 0.4400 0.0440 -0.36 0.08 M1.5   11.488 0.020 10.062 0.016  9.085 0.012  7.944 0.020 10.848 0.020  9.482 0.011  8.596 0.013  8.090 0.013  6.858 0.017  6.312 0.017  6.124 0.020  9.472 0.014 10.461 0.014  8.179 0.014  0.91200 0.01200 3721 35 0.4210 0.0110 0.4480 0.0120 9.44 0.57  3.479 
PM I02129+0000W  GJ 3142     33.22742   0.00466  0.10600 0.00140 3257 60 0.2770 0.0140 0.2510 0.0250  0.09 0.08 M4.1   15.220 0.022 13.535 0.017 12.204 0.013 10.527 0.020 14.430 0.022 12.883 0.011 11.329 0.013 10.500 0.013  9.054 0.017  8.489 0.017  8.165 0.020 12.385 0.014 13.968 0.014 10.814 0.014  0.10600 0.00200 3321 33 0.2660 0.0110 0.2560 0.0130 9.40 0.60  1.818 
PM I02164+1335   GJ 3146     34.12439  13.58685  0.04532 0.00054 2829 60 0.1447 0.0091 0.1030 0.0100 -0.03 0.08 M6.1   17.741 0.025 15.758 0.018 14.002 0.013 11.837 0.020 16.734 0.024 15.072 0.011 12.811 0.013 11.559 0.013  9.858 0.017  9.316 0.017  8.988 0.020 13.868 0.014 16.243 0.014 12.097 0.014  0.04532 0.00092 2899 48 0.1350 0.0060 0.1090 0.0060 9.41 0.58  2.477 
PM I02171+3526   GJ 3147     34.29176  35.44235  0.04153 0.00063 2880 60 0.1502 0.0067 0.1130 0.0110  0.17 0.08 M5.8   17.700 0.040 15.850 0.040 14.205 0.013 12.103 0.020 16.527 0.025 15.205 0.040 13.063 0.013 11.811 0.014  9.974 0.017  9.352 0.017  9.007 0.020 14.085 0.014 16.181 0.014 12.344 0.014  0.04153 0.00099 2919 26 0.1450 0.0030 0.1170 0.0020 9.39 0.61  0.939 
PM I02190+2352   GJ 3150     34.75973  23.88192  0.05432 0.00084 3216 60 0.2730 0.0150 0.2350 0.0230 -0.07 0.08 M4.4   15.934 0.023 14.127 0.017 12.810 0.013 11.193 0.020 15.137 0.023 13.438 0.011 11.971 0.013 11.208 0.013  9.798 0.017  9.219 0.017  8.941 0.020 13.033 0.014 14.570 0.014 11.484 0.014  0.05430 0.00120 3342 33 0.2510 0.0120 0.2400 0.0150 9.37 0.62  6.819 
PM I02222+4752   Gl 96       35.56097  47.88002  1.49000 0.01600 3785 62 0.5990 0.0210 0.6140 0.0610  0.14 0.08 M0.7   10.848 0.021  9.413 0.016  8.446 0.013  7.427 0.020 10.196 0.021  8.806 0.011  8.036 0.013  7.611 0.013  6.392 0.017  5.738 0.017  5.563 0.020  8.878 0.014  9.802 0.014  7.640 0.014  1.49000 0.02300 3892 38 0.5660 0.0120 0.6000 0.0130 9.48 0.54  5.412 
PM I02336+2455   Gl 102      38.40492  24.92717  0.17720 0.00200 3199 62 0.2040 0.0120 0.1740 0.0170 -0.00 0.08 M4.4   14.791 0.022 13.046 0.017 11.703 0.013 10.005 0.020 13.997 0.023 12.381 0.011 10.817 0.013  9.968 0.013  8.493 0.017  7.903 0.017  7.606 0.020 11.875 0.014 13.492 0.014 10.293 0.014  0.17720 0.00290 3210 36 0.2010 0.0090 0.1820 0.0100 9.42 0.59  0.089 
PM I02358+2013   Gl 104      38.97208  20.21990  0.64310 0.00570 3542 62 0.5120 0.0220 0.5080 0.0510  0.12 0.08 M2.1   12.155 0.020 10.655 0.016  9.629 0.013  8.412 0.020 11.478 0.021 10.059 0.011  9.079 0.013  8.542 0.014  7.244 0.017  6.587 0.017  6.354 0.020  9.997 0.014 11.066 0.014  8.658 0.014  0.64310 0.00870 3647 39 0.4800 0.0150 0.5110 0.0150 9.46 0.56  5.067 
PM I02362+0652   Gl 105 B    39.06358   6.87167  0.50050 0.00630 3284 60 0.2780 0.0100 0.2460 0.0250 -0.12 0.03 M4.0   13.318 0.021 11.670 0.016 10.442 0.012  8.835 0.020 12.546 0.021 11.070 0.011  9.619 0.013  8.804 0.013  7.356 0.017  6.811 0.017  6.562 0.020 10.644 0.014 12.117 0.014  9.107 0.014  0.50050 0.00960 3390  7 0.2600 0.0020 0.2550 0.0050 9.36 0.61  5.970 
PM I02441+4913W              41.04275  49.23169  1.06400 0.02300 3685 60 0.4980 0.0170 0.5210 0.0520  0.06 0.03 M1.7   11.484 0.020  9.987 0.016  8.975 0.012  7.815 0.020 10.824 0.020  9.381 0.011  8.468 0.013  7.961 0.013  6.713 0.017  6.105 0.017  5.857 0.020  9.366 0.014 10.395 0.014  8.053 0.014  1.06400 0.03500 3720 22 0.4890 0.0070 0.5210 0.0080 9.38 0.59  0.662 
PM I02442+2531   Gl 109      41.06449  25.52341  0.90820 0.00800 3405 60 0.3640 0.0140 0.3430 0.0340 -0.10 0.08 M3.0   12.147 0.020 10.599 0.016  9.482 0.012  8.087 0.020 11.428 0.021  9.989 0.011  8.807 0.013  8.156 0.013  6.785 0.017  6.196 0.017  5.965 0.020  9.783 0.014 11.016 0.014  8.352 0.014  0.90800 0.01200 3502 29 0.3420 0.0090 0.3580 0.0110 9.37 0.58  4.844 
PM I02530+1652               43.25369  16.88130  0.16550 0.00290 2800 60 0.1180 0.0052 0.0897 0.0090 -0.31 0.08 M7.0   17.001 0.039 15.133 0.022 13.054 0.013 10.650 0.020 16.006 0.033 14.473 0.012 11.706 0.013 10.257 0.013  8.409 0.017  7.881 0.017  7.500 0.020 12.723 0.014 15.624 0.015 10.876 0.014                                                                       
PM I02534+1724               43.35881  17.40901  0.14860 0.00130 3377 60 0.3520 0.0190 0.3380 0.0340 -0.16 0.08 M3.3   14.389 0.021 12.694 0.016 11.552 0.013 10.123 0.020 13.608 0.021 12.073 0.011 10.855 0.013 10.178 0.013  8.746 0.017  8.102 0.017  7.857 0.020 11.848 0.014 13.140 0.014 10.392 0.014  0.14860 0.00190 3491 29 0.3250 0.0160 0.3390 0.0190 9.53 0.58  5.567 
PM I02555+2652   Gl 118.2 C  43.89906  26.87236  0.06832 0.00077 3227 60 0.3470 0.0150 0.3090 0.0310  0.28 0.03 M3.8   15.416 0.021 13.827 0.016 12.601 0.012 11.001 0.020 14.675 0.021 13.224 0.011 11.784 0.012 10.986 0.013  9.547 0.017  8.954 0.017  8.663 0.020 12.808 0.014 14.262 0.014 11.279 0.014  0.06830 0.00120 3341 16 0.3230 0.0080 0.3250 0.0120 9.50 0.57  6.416 
PM I03047+6144   GJ 3195     46.18104  61.73583  0.13200 0.00170 3500 61 0.4240 0.0160 0.4150 0.0420 -0.12 0.08 M3.0   14.059 0.021 12.564 0.016 11.496 0.012 10.126 0.020 13.380 0.021 11.995 0.011 10.838 0.013 10.209 0.013  8.896 0.017  8.335 0.017  8.091 0.020 11.799 0.014 12.986 0.014 10.389 0.014  0.13200 0.00250 3602 27 0.3990 0.0090 0.4250 0.0110 9.46 0.60  5.202 
PM I03181+3815   Gl 134      49.53108  38.25215  0.77960 0.00660 3700 61 0.6280 0.0310 0.6390 0.0640  0.53 0.08 M1.5   11.766 0.021 10.284 0.016  9.283 0.012  8.167 0.020 11.100 0.021  9.674 0.011  8.807 0.013  8.332 0.013  7.080 0.017  6.395 0.017  6.156 0.020  9.689 0.014 10.683 0.014  8.400 0.014  0.78000 0.01200 3795 63 0.5850 0.0300 0.6180 0.0220 9.51 0.49  5.640 
PM I03361+3118               54.03624  31.31099  0.09020 0.00110 3086 60 0.2330 0.0120 0.1890 0.0190  0.07 0.08 M4.7   15.641 0.021 13.995 0.016 12.638 0.013 10.851 0.020 14.864 0.022 13.365 0.011 11.697 0.013 10.762 0.014  9.194 0.017  8.606 0.017  8.306 0.020 12.746 0.014 14.428 0.014 11.133 0.014  0.09020 0.00160 3214 33 0.2140 0.0080 0.1940 0.0090 9.39 0.61  7.258 
PM I03526+1701   GJ 3253     58.17401  17.01785  0.11160 0.00150 3079 60 0.2043 0.0092 0.1660 0.0170  0.01 0.08 M4.7   15.579 0.021 13.775 0.016 12.383 0.012 10.596 0.020 14.721 0.021 13.123 0.011 11.440 0.013 10.520 0.013  8.964 0.017  8.373 0.017  8.054 0.019 12.505 0.014 14.236 0.014 10.885 0.014  0.11160 0.00220 3171 29 0.1920 0.0050 0.1710 0.0060 9.44 0.60  4.271 
LSPM J0355+5214              58.90373  52.24140  0.02100 0.00026 3435 61 0.2740 0.0110 0.2550 0.0250 -0.35 0.05 M2.8   16.198 0.021 14.508 0.016 13.418 0.013 12.100 0.020 15.435 0.021 13.885 0.011 12.802 0.013 12.198 0.014 10.900 0.017 10.339 0.017 10.101 0.020 13.763 0.014 14.954 0.014 12.360 0.014  0.02100 0.00042 3466 23 0.2680 0.0070 0.2680 0.0110 9.41 0.61  0.579 
                 Gl 166 C    63.84055  -7.65482  0.87400 0.01200 3167 60 0.2740 0.0110 0.2220 0.0220 -0.21 0.08 M4.7   12.831 0.021 11.230 0.016  9.947 0.012  8.221 0.020 12.078 0.021 10.638 0.011  9.042 0.013  8.163 0.013  6.708 0.017  6.219 0.017  5.975 0.020 10.087 0.014 11.672 0.014  8.506 0.014  0.87400 0.01900 3362 18 0.2420 0.0040 0.2330 0.0050 9.44 0.60 19.414 
PM I04290+2155   Gl 169      67.25041  21.92250  3.02800 0.03200 4124 62 0.6870 0.0230 0.7440 0.0740  0.39 0.08 K7.7    9.680 0.020  8.335 0.016  7.462 0.013  6.631 0.020  9.070 0.020  7.762 0.011  7.187 0.012  6.871 0.013  5.698 0.017  5.044 0.017  4.853 0.020  7.934 0.014  8.711 0.014  6.812 0.014  3.02800 0.05700 4197 40 0.6610 0.0110 0.7110 0.0140 9.46 0.49  2.899 
PM I04376+5253   Gl 172      69.42048  52.89368  2.48000 0.02100 3929 60 0.6080 0.0200 0.6510 0.0650 -0.11 0.08 K7.7   10.028 0.020  8.627 0.016  7.730 0.012  6.881 0.020  9.395 0.020  8.037 0.011  7.444 0.012  7.119 0.013  5.908 0.017  5.214 0.017  5.031 0.020  8.207 0.014  9.010 0.014  7.066 0.014  2.48000 0.03400 4054 38 0.5710 0.0110 0.6020 0.0160 9.45 0.51  7.993 
PM I04376-1102   Gl 173      69.42448 -11.03885  0.83540 0.00800 3671 61 0.4440 0.0170 0.4720 0.0470 -0.04 0.08 M2.0   11.834 0.020 10.346 0.016  9.319 0.012  8.107 0.020 11.147 0.021  9.747 0.011  8.774 0.012  8.235 0.013  6.949 0.017  6.345 0.017  6.094 0.020  9.688 0.014 10.752 0.014  8.351 0.014  0.83500 0.01200 3668 33 0.4440 0.0120 0.4730 0.0130 9.47 0.59  0.010 
PM I04429+1857   Gl 176      70.73231  18.95833  1.25400 0.01100 3680 60 0.4520 0.0190 0.4920 0.0490  0.14 0.08 M2.2   11.496 0.020  9.993 0.016  8.949 0.012  7.699 0.020 10.813 0.020  9.391 0.011  8.380 0.013  7.787 0.013  6.485 0.017  5.891 0.017  5.603 0.020  9.302 0.014 10.403 0.014  7.941 0.014  1.25400 0.01700 3631 40 0.4640 0.0140 0.4960 0.0150 9.36 0.58  1.149 
PM I04538-1746   Gl 180      73.45819 -17.77333  0.52570 0.00470 3506 60 0.4210 0.0190 0.4130 0.0410 -0.24 0.08 M2.1   12.459 0.021 10.910 0.016  9.864 0.012  8.624 0.020 11.748 0.021 10.298 0.011  9.302 0.013  8.728 0.013  7.426 0.017  6.842 0.017  6.597 0.020 10.226 0.014 11.325 0.014  8.868 0.014  0.52570 0.00720 3619 31 0.3920 0.0130 0.4170 0.0150 9.44 0.55  5.948 
PM I05019-0656   GJ 3323     75.48946  -6.94609  0.39940 0.00460 3143 60 0.2005 0.0079 0.1610 0.0160 -0.06 0.08 M4.5   13.917 0.023 12.135 0.016 10.788 0.013  9.082 0.020 13.057 0.022 11.468 0.011  9.898 0.013  9.055 0.013  7.594 0.017  7.034 0.017  6.783 0.020 10.959 0.014 12.585 0.014  9.375 0.014  0.39940 0.00710 3204 24 0.1920 0.0040 0.1730 0.0040 9.38 0.60  2.258 
PM I05033-1722   GJ 3325     75.83372 -17.37348  0.35260 0.00410 3365 60 0.2840 0.0130 0.2620 0.0260 -0.12 0.08 M3.2   13.377 0.021 11.763 0.016 10.569 0.013  9.089 0.020 12.630 0.021 11.116 0.011  9.838 0.013  9.127 0.013  7.788 0.017  7.249 0.017  6.973 0.020 10.842 0.014 12.184 0.014  9.363 0.014  0.35260 0.00580 3410 25 0.2760 0.0090 0.2740 0.0130 9.45 0.61  1.007 
PM I05314-0340   Gl 205      82.86417  -3.67722  6.34000 0.05400 3801 60 0.5810 0.0190 0.6330 0.0630  0.49 0.08 M1.5    9.432 0.020  7.932 0.016  7.008 0.013  5.931 0.020  8.767 0.020  7.376 0.011  6.566 0.012  6.096 0.013  4.796 0.017  4.123 0.017  3.856 0.019  7.416 0.014  8.354 0.014  6.161 0.014  6.34000 0.13000 3805 31 0.5790 0.0090 0.6130 0.0100 9.41 0.48  0.655 
PM I05365+1119   Gl 208      84.12914  11.32787  2.04000 0.02000 3966 60 0.6010 0.0200 0.6460 0.0650  0.05 0.08 K7.9   10.264 0.020  8.865 0.016  7.962 0.012  7.087 0.020  9.632 0.021  8.276 0.011  7.656 0.012  7.309 0.013  6.103 0.017  5.423 0.017  5.285 0.020  8.430 0.014  9.248 0.014  7.275 0.014  2.04000 0.02900 4020 41 0.5850 0.0120 0.6200 0.0150 9.43 0.52  1.536 
PM I05415+5329   Gl 212      85.37804  53.48987  1.20500 0.01700 3765 60 0.5680 0.0220 0.5930 0.0590  0.19 0.03 M1.0   11.148 0.020  9.739 0.016  8.754 0.012  7.667 0.020 10.512 0.021  9.134 0.011  8.299 0.013  7.829 0.013  6.609 0.017  5.985 0.017  5.755 0.020  9.163 0.014 10.124 0.014  7.893 0.014  1.20500 0.02500 3819 34 0.5500 0.0110 0.5840 0.0110 9.40 0.57  1.505 
PM I05421+1229   Gl 213      85.53833  12.48956  0.60020 0.00900 3250 60 0.2640 0.0110 0.2290 0.0230 -0.22 0.08 M4.0   13.178 0.021 11.580 0.016 10.264 0.012  8.621 0.020 12.440 0.021 10.918 0.011  9.413 0.013  8.605 0.013  7.161 0.017  6.613 0.017  6.355 0.020 10.460 0.014 11.994 0.014  8.904 0.014  0.60000 0.01300 3370 23 0.2430 0.0070 0.2340 0.0090 9.41 0.62  7.212 
PM I05557-2651               88.93001 -26.85650  0.66420 0.00720 3652 60 0.5250 0.0240 0.5520 0.0550  0.31 0.08 M2.7   12.273 0.021 10.795 0.016  9.730 0.012  8.413 0.020 11.585 0.021 10.209 0.011  9.108 0.013  8.506 0.014  7.183 0.017  6.518 0.017  6.290 0.020 10.055 0.014 11.205 0.014  8.667 0.014  0.66400 0.01100 3671 41 0.5190 0.0160 0.5500 0.0170 9.47 0.56  0.193 
PM I06000+0242   GJ 3379     90.01458   2.70657  0.77700 0.01200 3214 60 0.2630 0.0100 0.2260 0.0230  0.07 0.08 M4.2   12.972 0.021 11.281 0.016 10.019 0.012  8.386 0.020 12.187 0.021 10.648 0.011  9.183 0.013  8.364 0.013  6.891 0.017  6.302 0.017  6.052 0.020 10.217 0.014 11.725 0.014  8.669 0.014  0.77700 0.01900 3297 30 0.2490 0.0060 0.2370 0.0070 9.37 0.61  3.762 
PM I06011+5935   GJ 3378     90.29610  59.59713  0.46130 0.00850 3340 60 0.2690 0.0110 0.2450 0.0240 -0.09 0.08 M3.7   13.266 0.021 11.668 0.016 10.443 0.012  8.868 0.020 12.501 0.021 11.049 0.011  9.643 0.013  8.866 0.013  7.458 0.017  6.925 0.017  6.663 0.020 10.665 0.014 12.096 0.014  9.146 0.014  0.46100 0.01300 3381 26 0.2610 0.0070 0.2550 0.0100 9.41 0.61  0.947 
PM I06024+4951   GJ 3380     90.62159  49.86562  0.07640 0.00120 3000 60 0.1635 0.0080 0.1270 0.0130  0.01 0.08 M5.1   16.243 0.023 14.541 0.017 13.048 0.013 11.146 0.020 15.374 0.022 13.885 0.011 12.022 0.013 10.991 0.013  9.352 0.017  8.738 0.017  8.447 0.020 13.088 0.014 14.981 0.014 11.419 0.014  0.07640 0.00180 3044 32 0.1570 0.0050 0.1310 0.0050 9.39 0.60  1.219 
PM I06077-2544               91.93227 -25.74483  0.29130 0.00400 3356 60 0.3210 0.0150 0.2940 0.0290 -0.15 0.08 M3.2   13.498 0.021 11.886 0.016 10.740 0.013  9.307 0.020 12.775 0.021 11.262 0.011 10.039 0.013  9.367 0.013  8.008 0.018  7.441 0.017  7.193 0.020 11.032 0.014 12.318 0.014  9.579 0.014  0.29130 0.00610 3455 25 0.3000 0.0110 0.3070 0.0150 9.46 0.62  4.637 
PM I06140+5140   GJ 3388     93.50983  51.66890  0.12800 0.00170 3326 60 0.2840 0.0130 0.2510 0.0250 -0.08 0.08 M3.4   14.488 0.021 12.798 0.016 11.648 0.013 10.184 0.020 13.684 0.021 12.187 0.011 10.926 0.013 10.232 0.013  8.894 0.017  8.339 0.017  8.104 0.020 11.926 0.014 13.248 0.014 10.458 0.014  0.12800 0.00260 3394 29 0.2710 0.0100 0.2680 0.0130 9.40 0.61  2.237 
PM I06246+2325   Gl 232      96.17205  23.43305  0.14640 0.00200 3165 60 0.1948 0.0096 0.1540 0.0150 -0.18 0.08 M4.5   14.815 0.022 13.099 0.016 11.810 0.013 10.131 0.020 13.989 0.022 12.470 0.011 10.943 0.013 10.084 0.014  8.657 0.017  8.180 0.017  7.929 0.020 11.984 0.014 13.550 0.014 10.414 0.014  0.14640 0.00320 3216 30 0.1870 0.0070 0.1670 0.0080 9.41 0.60  1.508 
PM I06371+1733   Gl 239      99.29508  17.56476  1.13500 0.01400 3801 60 0.4230 0.0150 0.4710 0.0470 -0.34 0.08 M0.2   11.074 0.020  9.611 0.016  8.688 0.012  7.745 0.020 10.410 0.020  9.020 0.011  8.339 0.012  7.938 0.013  6.699 0.017  6.078 0.017  5.815 0.020  9.141 0.014 10.010 0.014  7.945 0.014  1.13500 0.02200 3758 37 0.4340 0.0110 0.4610 0.0120 9.39 0.57  1.098 
PM I06461+3233   GJ 3408 B  101.53108  32.55417  0.13130 0.00260 3656 62 0.4190 0.0190 0.4320 0.0430 -0.26 0.03 M0.9   13.771 0.021 12.150 0.016 11.140 0.013 10.078 0.020 13.060 0.021 11.510 0.011 10.705 0.013 10.244 0.013  8.990 0.018  8.368 0.017  8.170 0.020 11.578 0.014 12.567 0.014 10.300 0.014  0.13130 0.00400 3674 28 0.4140 0.0130 0.4400 0.0130 9.42 0.60  0.185 
PM I06490+3706   GJ 1092    102.27271  37.11406  0.06770 0.00089 3207 61 0.2010 0.0110 0.1630 0.0160 -0.51 0.08 M4.3   15.428 0.022 13.783 0.017 12.545 0.013 10.906 0.020 14.596 0.022 13.186 0.011 11.700 0.013 10.901 0.013  9.523 0.017  9.048 0.017  8.773 0.020 12.737 0.014 14.228 0.014 11.195 0.014  0.06770 0.00190 3298 41 0.1880 0.0090 0.1690 0.0090 9.39 0.58  4.544 
PM I06523-0511   Gl 250 B   103.07519  -5.19005  1.18000 0.02000 3481 60 0.4600 0.0170 0.4440 0.0440  0.14 0.03 M2.3   11.554 0.020 10.045 0.016  9.012 0.012  7.773 0.020 10.879 0.021  9.445 0.011  8.453 0.013  7.889 0.013  6.531 0.017  5.940 0.017  5.711 0.019  9.373 0.014 10.458 0.014  8.024 0.014  1.18000 0.03200 3569 19 0.4360 0.0060 0.4660 0.0080 9.41 0.60  4.199 
PM I06548+3316   Gl 251     103.70411  33.26823  1.66800 0.01500 3448 60 0.3580 0.0130 0.3520 0.0350 -0.02 0.08 M3.2   11.586 0.020 10.068 0.016  8.920 0.012  7.464 0.020 10.875 0.020  9.460 0.011  8.201 0.012  7.491 0.013  6.111 0.017  5.523 0.017  5.269 0.020  9.189 0.014 10.482 0.014  7.726 0.014  1.66800 0.02200 3487 31 0.3490 0.0080 0.3650 0.0090 9.38 0.58  0.880 
PM I07232+4605   Gl 272     110.81210  46.08744  0.59150 0.00570 3703 62 0.5430 0.0250 0.5640 0.0560  0.05 0.08 M1.2   12.005 0.021 10.544 0.016  9.560 0.013  8.479 0.020 11.347 0.021  9.942 0.011  9.107 0.013  8.644 0.013  7.366 0.017  6.703 0.017  6.495 0.020  9.976 0.014 10.943 0.014  8.705 0.014  0.59150 0.00830 3786 46 0.5180 0.0160 0.5500 0.0180 9.42 0.53  2.911 
PM I07274+0513   Gl 273     111.85200   5.22630  2.39500 0.02100 3317 60 0.3150 0.0120 0.2830 0.0280 -0.11 0.08 M3.8   11.417 0.021  9.892 0.016  8.683 0.012  7.098 0.020 10.690 0.021  9.298 0.011  7.875 0.013  7.089 0.013  5.683 0.017  5.123 0.017  4.892 0.020  8.893 0.014 10.313 0.014  7.374 0.014  2.39500 0.03000 3438 26 0.2930 0.0050 0.2980 0.0090 9.44 0.60  7.787 
PM I07287-0317   GJ 1097    112.18926  -3.29805  0.43920 0.00860 3448 60 0.4040 0.0190 0.3970 0.0400 -0.01 0.08 M3.1   12.957 0.021 11.410 0.016 10.290 0.012  8.869 0.020 12.227 0.021 10.814 0.011  9.595 0.013  8.934 0.013  7.578 0.017  6.988 0.017  6.714 0.020 10.580 0.014 11.834 0.014  9.139 0.014  0.43900 0.01300 3530 38 0.3810 0.0150 0.4050 0.0170 9.45 0.60  3.251 
PM I07344+6256   Gl 277.1   113.61445  62.94152  0.59460 0.00860 3681 60 0.3850 0.0160 0.3970 0.0400 -0.37 0.08 M0.8   12.002 0.020 10.397 0.016  9.430 0.013  8.394 0.020 11.296 0.021  9.788 0.011  9.015 0.013  8.568 0.013  7.356 0.017  6.799 0.017  6.565 0.020  9.869 0.014 10.824 0.014  8.613 0.014  0.59500 0.01400 3667 37 0.3860 0.0130 0.4110 0.0150 9.42 0.57  0.065 
PM I07386-2113   GJ 3459    114.67059 -21.22451  0.32360 0.00540 3358 60 0.3150 0.0160 0.2900 0.0290 -0.18 0.08 M3.1   13.441 0.021 11.756 0.016 10.617 0.012  9.192 0.020 12.667 0.021 11.138 0.011  9.920 0.013  9.255 0.013  7.900 0.017  7.323 0.017  7.069 0.020 10.915 0.014 12.205 0.014  9.463 0.014  0.32360 0.00830 3452 28 0.2950 0.0130 0.3000 0.0170 9.44 0.60  4.010 
PM I07393+0211   Gl 281     114.84602   2.18370  1.07390 0.00940 3771 60 0.6260 0.0250 0.6330 0.0630  0.12 0.08 M0.3   11.046 0.020  9.638 0.016  8.718 0.012  7.795 0.020 10.414 0.020  9.045 0.011  8.377 0.013  7.999 0.013  6.789 0.017  6.110 0.017  5.911 0.020  9.174 0.014 10.025 0.014  7.991 0.014  1.07400 0.01400 3922 46 0.5740 0.0130 0.6080 0.0160 9.48 0.50 10.950 
PM I07482+2022   Gl 289     117.06806  20.36827  0.27030 0.00240 3576 60 0.3540 0.0180 0.3480 0.0350 -0.45 0.08 M1.7   13.002 0.021 11.455 0.016 10.459 0.012  9.305 0.020 12.306 0.021 10.860 0.011  9.960 0.013  9.443 0.013  8.157 0.017  7.604 0.017  7.402 0.020 10.851 0.014 11.875 0.014  9.541 0.014  0.27030 0.00400 3609 33 0.3450 0.0150 0.3640 0.0190 9.42 0.57  0.687 
PM I08105-1348   Gl 297.2 B 122.64277 -13.81427  0.24800 0.00240 3544 62 0.5230 0.0190 0.5130 0.0510 -0.00 0.08 M2.5   13.348 0.022 11.782 0.016 10.686 0.013  9.382 0.020 12.601 0.022 11.156 0.011 10.075 0.013  9.486 0.013  8.274 0.017  7.672 0.017  7.413 0.020 11.028 0.014 12.189 0.014  9.639 0.014  0.24800 0.00370 3700 39 0.4790 0.0110 0.5100 0.0120 9.48 0.55 12.010 
PM I08161+0118   GJ 2066    124.03331   1.30256  1.10100 0.01200 3500 60 0.4610 0.0170 0.4520 0.0450 -0.12 0.08 M2.2   11.657 0.020 10.126 0.016  9.081 0.012  7.847 0.020 10.953 0.021  9.516 0.011  8.522 0.013  7.968 0.013  6.638 0.017  6.007 0.017  5.773 0.020  9.446 0.014 10.537 0.014  8.094 0.014  1.10100 0.01800 3644 30 0.4230 0.0090 0.4510 0.0120 9.50 0.58 10.637 
PM I08298+2646   GJ 1111    127.45563  26.77604  0.20160 0.00220 2800 60 0.1226 0.0056 0.0937 0.0094 -0.15 0.08 M6.7   16.227 0.022 14.834 0.019 12.974 0.013 10.611 0.020 15.557 0.025 14.253 0.012 11.674 0.013 10.166 0.013  8.220 0.017  7.617 0.017  7.237 0.020 12.643 0.014 15.233 0.014 10.810 0.014                                                                       
PM I08526+2818   Gl 324B    133.17018  28.31634  0.16450 0.00200 3166 61 0.2730 0.0130 0.2380 0.0240  0.31 0.03 M4.1   14.808 0.023 13.153 0.017 11.878 0.012 10.218 0.020 13.978 0.023 12.544 0.011 11.018 0.013 10.154 0.013  8.570 0.017  7.899 0.017  7.639 0.020 12.050 0.014 13.595 0.014 10.486 0.014  0.16450 0.00300 3237 17 0.2590 0.0080 0.2430 0.0100 9.41 0.61  2.564 
PM I09143+5241   Gl 338A    138.59500  52.68639  6.08700 0.05700 3920 60 0.5500 0.0260 0.6070 0.0610 -0.01 0.08 K7.8    9.054 0.020  7.645 0.016  6.756 0.012  5.896 0.020  8.419 0.020  7.066 0.011  6.460 0.013  6.130 0.013  4.928 0.017  4.253 0.017  4.032 0.020  7.228 0.014  8.035 0.014  6.083 0.014  6.08700 0.08500 3930 52 0.5480 0.0180 0.5800 0.0190 9.41 0.55  0.155 
PM I09319+3619   Gl 353     142.98476  36.32030  0.74190 0.00680 3692 60 0.5180 0.0210 0.5320 0.0530 -0.20 0.08 M0.6   11.688 0.020 10.221 0.016  9.251 0.012  8.237 0.020 11.030 0.020  9.607 0.011  8.850 0.012  8.399 0.013  7.131 0.017  6.494 0.017  6.285 0.020  9.687 0.014 10.615 0.014  8.443 0.014  0.74190 0.00990 3806 37 0.4830 0.0130 0.5100 0.0150 9.42 0.54  6.400 
PM I09411+1312   Gl 361     145.29326  13.20959  0.80040 0.00700 3500 60 0.4850 0.0190 0.4700 0.0470 -0.05 0.08 M1.9   11.873 0.020 10.405 0.016  9.388 0.012  8.184 0.020 11.202 0.021  9.810 0.011  8.850 0.012  8.301 0.013  6.999 0.017  6.365 0.017  6.134 0.020  9.756 0.014 10.809 0.014  8.424 0.014  0.80000 0.01100 3648 37 0.4420 0.0120 0.4730 0.0140 9.49 0.59 11.261 
PM I09437-1747              145.94307 -17.78518  0.06781 0.00079 3302 65 0.1902 0.0082 0.1530 0.0150 -0.61 0.08 sdM2.9 15.000 0.022 13.161 0.016 12.041 0.013 10.795 0.020 14.195 0.022 12.459 0.011 11.482 0.013 10.898 0.013  9.595 0.017  9.097 0.017  8.903 0.020 12.429 0.014 13.598 0.014 11.043 0.014                                                                       
PM I09447-1812   GJ 1129    146.19714 -18.21359  0.24620 0.00450 3243 60 0.2960 0.0140 0.2620 0.0260  0.10 0.08 M3.8   14.105 0.023 12.500 0.017 11.216 0.013  9.585 0.020 13.361 0.022 11.857 0.011 10.371 0.013  9.577 0.014  8.158 0.017  7.557 0.017  7.287 0.020 11.420 0.014 12.954 0.014  9.870 0.014  0.24620 0.00670 3334 33 0.2770 0.0100 0.2720 0.0130 9.36 0.62  4.256 
PM I09553-2715              148.84943 -27.26128  0.28960 0.00380 3346 60 0.3210 0.0160 0.2990 0.0300  0.01 0.08 M3.5   13.687 0.021 12.041 0.016 10.857 0.013  9.377 0.020 12.935 0.021 11.409 0.011 10.119 0.013  9.424 0.013  8.013 0.017  7.390 0.017  7.150 0.020 11.131 0.014 12.475 0.014  9.653 0.014  0.28960 0.00580 3412 35 0.3050 0.0140 0.3110 0.0190 9.40 0.61  2.115 
PM I10113+4927   Gl 380     152.84254  49.45431 14.95000 0.12000 4131 60 0.6510 0.0190 0.7070 0.0710  0.24 0.08 K7.6    7.939 0.020  6.538 0.015  5.684 0.012  4.883 0.020  7.325 0.020  5.975 0.011  5.436 0.013  5.123 0.013  3.981 0.017  3.325 0.017  3.187 0.020  6.167 0.014  6.932 0.014  5.059 0.014 14.95000 0.17000 4162 33 0.6420 0.0100 0.6870 0.0130 9.43 0.49  0.631 
PM I10122-0344   Gl 382     153.07364  -3.74563  2.18600 0.01800 3623 60 0.5220 0.0190 0.5250 0.0530  0.13 0.08 M1.9   10.751 0.020  9.281 0.016  8.264 0.012  7.058 0.020 10.089 0.020  8.689 0.011  7.722 0.012  7.197 0.013  5.904 0.017  5.270 0.017  5.082 0.020  8.635 0.014  9.688 0.014  7.305 0.014  2.18600 0.02700 3696 36 0.5000 0.0120 0.5320 0.0120 9.48 0.56  2.856 
PM I10196+1952   Gl 388     154.90117  19.87002  2.94000 0.03500 3370 60 0.4350 0.0170 0.4060 0.0410  0.15 0.08 M3.4   10.918 0.020  9.411 0.016  8.286 0.012  6.834 0.020 10.224 0.020  8.814 0.011  7.576 0.013  6.885 0.013  5.502 0.017  4.890 0.017  4.664 0.020  8.559 0.014  9.826 0.014  7.108 0.014  2.94000 0.05500 3492 33 0.4020 0.0100 0.4270 0.0110 9.46 0.57  8.070 
PM I10251-1013   Gl 390     156.29526 -10.22871  0.87670 0.00730 3700 60 0.4970 0.0200 0.5200 0.0520 -0.02 0.08 M1.5   11.631 0.020 10.159 0.016  9.165 0.012  8.045 0.020 10.971 0.020  9.556 0.011  8.686 0.013  8.194 0.013  6.930 0.017  6.278 0.017  6.086 0.020  9.566 0.014 10.559 0.014  8.275 0.014  0.87700 0.01100 3743 41 0.4850 0.0140 0.5160 0.0160 9.46 0.56  0.930 
PM I10289+0050   Gl 393     157.23155   0.84110  1.61200 0.01300 3548 60 0.4200 0.0160 0.4260 0.0430 -0.18 0.08 M2.2   11.160 0.020  9.665 0.016  8.621 0.012  7.386 0.020 10.484 0.020  9.066 0.011  8.053 0.013  7.514 0.013  6.204 0.017  5.632 0.017  5.354 0.020  8.985 0.014 10.076 0.014  7.635 0.014  1.61200 0.01900 3621 24 0.4020 0.0090 0.4280 0.0100 9.45 0.57  2.838 
PM I10430-0912              160.76222  -9.21141  0.05641 0.00074 2951 60 0.1980 0.0100 0.1520 0.0150 -0.20 0.08 M5.5   17.023 0.025 15.071 0.018 13.524 0.013 11.561 0.020 16.006 0.024 14.412 0.012 12.466 0.013 11.354 0.014  9.657 0.017  9.076 0.017  8.731 0.020 13.525 0.014 15.553 0.014 11.823 0.014  0.05640 0.00110 3160 27 0.1710 0.0060 0.1490 0.0070 9.41 0.59 19.287 
PM I10508+0648   Gl 402     162.71704   6.80826  0.52610 0.00550 3238 60 0.2760 0.0120 0.2460 0.0250  0.16 0.08 M3.9   13.308 0.021 11.694 0.016 10.446 0.012  8.830 0.020 12.550 0.021 11.075 0.011  9.620 0.013  8.806 0.013  7.329 0.017  6.699 0.017  6.428 0.020 10.647 0.014 12.127 0.014  9.108 0.014  0.52610 0.00840 3293 32 0.2650 0.0080 0.2540 0.0100 9.40 0.61  1.696 
PM I10520+1359   Gl 403     163.01762  13.99756  0.15670 0.00240 3298 62 0.2950 0.0160 0.2650 0.0270 -0.13 0.08 M3.6   14.288 0.021 12.700 0.016 11.530 0.013 10.039 0.020 13.557 0.021 12.086 0.011 10.788 0.013 10.065 0.013  8.680 0.017  8.080 0.017  7.814 0.020 11.789 0.014 13.127 0.014 10.309 0.014  0.15670 0.00350 3406 28 0.2740 0.0120 0.2710 0.0160 9.45 0.60  4.810 
PM I10522+0555   GJ 3631    163.05936   5.91939  0.04934 0.00062 3039 60 0.1646 0.0076 0.1280 0.0130  0.10 0.08 M5.4   16.548 0.023 14.803 0.017 13.368 0.013 11.495 0.020 15.761 0.023 14.148 0.011 12.370 0.013 11.387 0.013  9.816 0.017  9.268 0.017  8.978 0.020 13.438 0.014 15.258 0.014 11.789 0.014  0.04934 0.00098 3047 30 0.1630 0.0050 0.1360 0.0040 9.43 0.59  0.072 
PM I10564+0700   Gl 406     164.12042   7.01472  0.57980 0.00690 2818 60 0.1348 0.0058 0.0997 0.0100  0.25 0.08 M5.9   15.518 0.021 13.520 0.017 11.612 0.012  9.366 0.020 14.582 0.022 12.774 0.011 10.376 0.013  8.977 0.013  7.074 0.017  6.462 0.017  6.147 0.020 11.395 0.014 13.993 0.014  9.581 0.014  0.58000 0.01200 2808 27 0.1350 0.0030 0.1050 0.0080 9.45 0.53  0.504 
PM I11033+3558   Gl 411     165.83423  35.97054 10.82100 0.09600 3563 60 0.3890 0.0130 0.3860 0.0390 -0.38 0.08 M1.9    9.019 0.020  7.498 0.016  6.475 0.013  5.275 0.020  8.333 0.020  6.898 0.011  5.938 0.013  5.419 0.013  4.167 0.017  3.601 0.017  3.361 0.020  6.854 0.014  7.912 0.014  5.522 0.014 10.82000 0.16000 3637 32 0.3720 0.0070 0.3960 0.0080 9.54 0.55  3.187 
PM I11054+4331   Gl 412A    166.36992  43.52665  3.08700 0.04200 3619 60 0.3830 0.0130 0.3900 0.0390 -0.37 0.08 M1.1   10.288 0.020  8.778 0.016  7.726 0.012  6.619 0.020  9.616 0.020  8.114 0.011  7.257 0.012  6.794 0.013  5.552 0.017  4.971 0.017  4.739 0.020  8.149 0.014  9.165 0.014  6.852 0.014  3.08700 0.06800 3649 32 0.3760 0.0080 0.4000 0.0090 9.47 0.59  0.567 
PM I11055+4331   Gl 412B    166.37876  43.52164  0.13110 0.00150 2863 60 0.1262 0.0054 0.0952 0.0095 -0.32 0.08 M6.6   16.435 0.026 14.472 0.018 12.738 0.012 10.581 0.020 15.529 0.025 13.759 0.011 11.548 0.013 10.400 0.013  8.733 0.017  8.148 0.017  7.815 0.020 12.638 0.014 14.947 0.014 10.886 0.014                                                                       
PM I11311-1457   GJ 3668    172.78482 -14.95560  0.07740 0.00110 3109 62 0.1901 0.0085 0.1540 0.0150 -0.07 0.08 M4.5   15.952 0.028 14.171 0.019 12.739 0.013 10.958 0.020 15.186 0.026 13.496 0.011 11.793 0.013 10.878 0.014  9.360 0.018  8.798 0.017  8.484 0.020 12.868 0.014 14.630 0.014 11.242 0.014  0.07740 0.00170 3170 27 0.1820 0.0050 0.1610 0.0050 9.44 0.61  1.998 
PM I11417+4245   GJ 1148    175.43608  42.75198  0.39420 0.00470 3304 61 0.3760 0.0180 0.3360 0.0340  0.07 0.08 M3.8   13.398 0.021 11.852 0.016 10.651 0.013  9.069 0.020 12.674 0.022 11.267 0.011  9.844 0.013  9.059 0.013  7.632 0.017  7.056 0.017  6.862 0.020 10.863 0.014 12.282 0.014  9.345 0.014  0.39420 0.00730 3433 34 0.3440 0.0140 0.3570 0.0170 9.53 0.59  7.817 
PM I11421+2642   Gl 436     175.54610  26.70668  0.82770 0.00930 3479 60 0.4490 0.0190 0.4450 0.0440  0.01 0.08 M2.8   12.139 0.020 10.691 0.016  9.561 0.012  8.161 0.020 11.467 0.021 10.079 0.011  8.879 0.013  8.237 0.013  6.911 0.017  6.301 0.017  6.039 0.020  9.859 0.014 11.085 0.014  8.431 0.014  0.82800 0.01500 3584 39 0.4200 0.0140 0.4470 0.0150 9.47 0.57  5.702 
PM I11477+0048   Gl 447     176.93491   0.80473  1.02800 0.01400 3192 60 0.1967 0.0077 0.1680 0.0170 -0.02 0.08 M4.3   12.862 0.021 11.148 0.016  9.826 0.012  8.129 0.020 12.044 0.021 10.510 0.011  8.938 0.013  8.073 0.013  6.568 0.017  6.000 0.017  5.682 0.019  9.991 0.014 11.597 0.014  8.409 0.014  1.02800 0.02000 3201 26 0.1950 0.0040 0.1760 0.0040 9.45 0.60  0.081 
PM I11509+4822   GJ 1151    177.74054  48.37739  0.16810 0.00210 3118 60 0.1903 0.0091 0.1540 0.0150  0.03 0.08 M4.5   15.021 0.021 13.234 0.016 11.849 0.012 10.088 0.020 14.153 0.021 12.578 0.011 10.920 0.013 10.032 0.013  8.523 0.017  7.950 0.017  7.655 0.020 11.988 0.014 13.687 0.014 10.380 0.014  0.16810 0.00330 3152 31 0.1850 0.0060 0.1630 0.0070 9.40 0.60  0.743 
PM I12100-1504   GJ 3707    182.52332 -15.07102  0.34990 0.00360 3385 60 0.3900 0.0180 0.3870 0.0390  0.26 0.08 M3.8   13.651 0.021 12.086 0.016 10.844 0.012  9.245 0.020 12.910 0.021 11.470 0.011 10.031 0.013  9.229 0.013  7.794 0.017  7.152 0.017  6.870 0.020 11.050 0.014 12.507 0.014  9.519 0.014  0.34990 0.00560 3420 33 0.3800 0.0140 0.3970 0.0170 9.44 0.59  0.668 
PM I12151+4843   Gl 458.2   183.78690  48.73263  0.48180 0.00440 3900 61 0.6690 0.0380 0.7010 0.0700  0.14 0.08 M0.4   11.947 0.020 10.546 0.016  9.615 0.012  8.676 0.020 11.319 0.021  9.947 0.011  9.262 0.013  8.871 0.013  7.649 0.017  6.979 0.017  6.754 0.020 10.066 0.014 10.928 0.014  8.873 0.014  0.48180 0.00660 4037 72 0.6050 0.0210 0.6430 0.0230 9.45 0.52  8.550 
PM I12194+2822   Gl 459.3   184.85048  28.38235  0.47050 0.00440 3993 60 0.6430 0.0370 0.7030 0.0700  0.46 0.08 M0.6   12.082 0.020 10.643 0.016  9.680 0.012  8.675 0.020 11.437 0.021 10.033 0.011  9.286 0.013  8.855 0.013  7.660 0.017  7.005 0.017  6.787 0.020 10.117 0.014 11.030 0.014  8.886 0.014  0.47050 0.00720 4027 69 0.6300 0.0160 0.6720 0.0180 9.46 0.48  0.696 
PM I12312+0848   Gl 471     187.81593   8.81068  1.04280 0.00890 3726 61 0.5910 0.0220 0.6030 0.0600 -0.04 0.08 M0.3   11.155 0.020  9.704 0.016  8.771 0.012  7.824 0.020 10.509 0.020  9.105 0.011  8.417 0.012  8.024 0.013  6.821 0.017  6.157 0.017  5.906 0.020  9.226 0.014 10.100 0.014  8.025 0.014  1.04300 0.01400 3896 42 0.5410 0.0140 0.5720 0.0160 9.46 0.52 13.365 
PM I12388+1141   Gl 480     189.71867  11.69620  0.43680 0.00430 3463 60 0.4660 0.0250 0.4670 0.0470  0.26 0.08 M3.4   12.987 0.020 11.573 0.016 10.438 0.012  8.951 0.020 12.316 0.021 10.997 0.011  9.700 0.013  8.977 0.013  7.582 0.017  6.933 0.017  6.679 0.020 10.686 0.014 11.974 0.014  9.221 0.014  0.43680 0.00690 3529 41 0.4430 0.0200 0.4710 0.0210 9.45 0.59  2.104 
PM I12507-0046   Gl 488     192.68153  -0.76808  2.72100 0.02100 3989 60 0.6460 0.0200 0.6980 0.0700  0.24 0.08 K7.9    9.912 0.020  8.494 0.016  7.614 0.012  6.785 0.020  9.277 0.020  7.909 0.011  7.347 0.013  7.015 0.013  5.796 0.017  5.130 0.017  4.908 0.020  8.094 0.014  8.881 0.014  6.965 0.014  2.72100 0.03100 4067 36 0.6220 0.0110 0.6630 0.0130 9.42 0.51  3.132 
PM I13168+1700   Gl 505 B   199.21475  17.01664  1.29300 0.02200 3709 60 0.5390 0.0190 0.5410 0.0540 -0.12 0.03 M0.7   10.881 0.020  9.522 0.016  8.572 0.012  7.554 0.020 10.259 0.021  8.926 0.011  8.169 0.013  7.738 0.013  6.546 0.017  5.950 0.017  5.748 0.020  8.996 0.014  9.893 0.014  7.771 0.014  1.29300 0.03300 3840 21 0.5020 0.0060 0.5310 0.0080 9.48 0.55  8.883 
PM I13196+3320   Gl 507.1   199.91724  33.34655  0.63330 0.00510 3650 60 0.5980 0.0250 0.5970 0.0600  0.40 0.08 M1.8   12.105 0.020 10.617 0.016  9.612 0.013  8.441 0.020 11.431 0.021 10.025 0.011  9.095 0.012  8.571 0.013  7.259 0.017  6.577 0.017  6.411 0.020  9.995 0.014 11.027 0.014  8.678 0.014  0.63330 0.00780 3752 36 0.5600 0.0130 0.5910 0.0130 9.50 0.50  5.192 
PM I13283-0221Ww Gl 512A    202.08781  -2.36022  0.47620 0.00690 3498 60 0.4610 0.0240 0.4610 0.0460  0.08 0.08 M3.1   12.806 0.021 11.269 0.016 10.188 0.013  8.785 0.020 12.086 0.021 10.704 0.011  9.506 0.013  8.854 0.013  7.503 0.017  6.891 0.017  6.639 0.020 10.480 0.014 11.702 0.014  9.053 0.014  0.47600 0.01100 3581 43 0.4350 0.0190 0.4630 0.0200 9.49 0.58  3.266 
PM I13299+1022   Gl 514     202.49895  10.37731  2.20600 0.01800 3727 61 0.4830 0.0160 0.5270 0.0530 -0.09 0.08 M1.1   10.547 0.020  9.040 0.015  8.100 0.012  7.035 0.020  9.893 0.020  8.464 0.011  7.667 0.012  7.195 0.013  5.930 0.017  5.308 0.017  5.017 0.020  8.517 0.014  9.460 0.014  7.261 0.014  2.20600 0.02800 3755 30 0.4760 0.0090 0.5050 0.0120 9.45 0.55  0.502 
PM I13450+1747   Gl 525     206.27110  17.78569  0.86000 0.01100 3828 60 0.4940 0.0170 0.5260 0.0530 -0.54 0.08 K7.7   11.194 0.020  9.810 0.016  8.902 0.012  8.026 0.020 10.586 0.021  9.216 0.011  8.603 0.013  8.226 0.013  7.020 0.017  6.426 0.017  6.209 0.020  9.369 0.014 10.189 0.014  8.208 0.014  0.86000 0.02000 3896 37 0.4760 0.0150 0.5000 0.0140 9.45 0.53  4.020 
PM I13457+1453   Gl 526     206.43251  14.89139  4.01300 0.05300 3649 60 0.4780 0.0160 0.4650 0.0460 -0.31 0.08 M1.4    9.926 0.020  8.480 0.016  7.463 0.012  6.316 0.020  9.289 0.020  7.866 0.011  6.970 0.013  6.442 0.013  5.240 0.017  4.711 0.017  4.563 0.020  7.854 0.014  8.870 0.014  6.545 0.014  4.01300 0.08100 3755 32 0.4500 0.0090 0.4750 0.0100 9.51 0.56  6.178 
                 Gl 544 B   214.89937  -5.15222  0.02828 0.00041 3191 60 0.2032 0.0085 0.1730 0.0170 -0.18 0.03 M4.3   16.586 0.023 14.905 0.016 13.668 0.013 12.009 0.020 15.749 0.022 14.320 0.011 12.813 0.013 11.964 0.013 10.479 0.017  9.904 0.017  9.601 0.020 13.844 0.014 15.364 0.014 12.288 0.014  0.02828 0.00064 3242 13 0.1960 0.0040 0.1780 0.0050 9.43 0.60  1.560 
PM I14201-0937   Gl 545     215.03081  -9.62020  0.14030 0.00240 3341 60 0.2760 0.0120 0.2560 0.0260 -0.17 0.08 M3.7   14.549 0.021 12.932 0.016 11.746 0.012 10.207 0.020 13.787 0.021 12.329 0.011 10.971 0.013 10.205 0.013  8.767 0.017  8.192 0.017  7.925 0.020 11.980 0.014 13.370 0.014 10.476 0.014  0.14030 0.00360 3403 21 0.2650 0.0070 0.2620 0.0100 9.34 0.63  1.958 
PM I14251+5149   Gl 549 B   216.29829  51.83147  0.34240 0.00540 3479 60 0.4140 0.0150 0.4050 0.0400 -0.11 0.08 M2.6   13.021 0.021 11.467 0.016 10.423 0.013  9.104 0.020 12.291 0.021 10.894 0.011  9.801 0.013  9.204 0.013  7.875 0.017  7.277 0.017  7.037 0.020 10.751 0.014 11.902 0.014  9.365 0.014  0.34240 0.00830 3585 27 0.3890 0.0070 0.4150 0.0090 9.41 0.59  5.948 
PM I14342-1231   Gl 555     218.57010 -12.51964  0.79840 0.00800 3211 60 0.3100 0.0130 0.2730 0.0270  0.17 0.08 M4.0   12.938 0.021 11.338 0.016 10.063 0.013  8.415 0.020 12.182 0.021 10.717 0.011  9.213 0.013  8.369 0.013  6.861 0.017  6.240 0.017  5.980 0.019 10.246 0.014 11.767 0.014  8.690 0.014  0.79800 0.01200 3322 32 0.2870 0.0090 0.2830 0.0120 9.42 0.59  6.385 
PM I15118+3933              227.96442  39.55061  0.05340 0.00061 3435 61 0.3470 0.0150 0.3310 0.0330 -0.09 0.03 M2.8   15.188 0.021 13.569 0.016 12.483 0.013 11.143 0.020 14.451 0.021 12.963 0.011 11.847 0.013 11.223 0.013  9.867 0.017  9.291 0.017  9.052 0.020 12.810 0.014 14.005 0.014 11.402 0.014  0.05340 0.00095 3495 16 0.3330 0.0100 0.3470 0.0120 9.46 0.59  1.922 
PM I15194-0743E  Gl 581     229.86194  -7.72227  0.96090 0.00770 3395 60 0.3110 0.0120 0.2920 0.0290 -0.15 0.08 M3.2   12.159 0.020 10.581 0.016  9.448 0.012  8.024 0.020 11.438 0.021  9.970 0.011  8.754 0.013  8.083 0.013  6.716 0.017  6.132 0.017  5.897 0.020  9.740 0.014 11.008 0.014  8.292 0.014  0.96100 0.01100 3457 22 0.2990 0.0070 0.3060 0.0110 9.44 0.58  2.120 
PM I15238+1727   Gl 585     230.96307  17.46593  0.09760 0.00130 3164 60 0.1870 0.0110 0.1520 0.0150 -0.25 0.08 M4.5   15.471 0.021 13.714 0.016 12.370 0.012 10.636 0.020 14.623 0.021 13.077 0.011 11.460 0.013 10.562 0.013  9.087 0.017  8.593 0.017  8.305 0.020 12.513 0.014 14.170 0.014 10.914 0.014  0.09760 0.00200 3213 36 0.1800 0.0080 0.1590 0.0100 9.45 0.61  1.111 
PM I15354+6005              233.85700  60.08544  0.08940 0.00130 3252 60 0.3180 0.0130 0.2790 0.0280 -0.01 0.08 M4.1   14.881 0.021 13.426 0.016 12.226 0.012 10.654 0.020 14.211 0.021 12.813 0.011 11.433 0.013 10.662 0.013  9.256 0.017  8.694 0.017  8.426 0.020 12.441 0.014 13.821 0.014 10.935 0.014  0.08940 0.00210 3390 34 0.2920 0.0080 0.2920 0.0100 9.45 0.61  9.946 
PM I16139+3346   Gl 615.2 C 243.48447  33.77340  0.17640 0.00230 3454 63 0.4370 0.0200 0.4230 0.0420 -0.06 0.03 M2.8   13.769 0.021 12.251 0.016 11.164 0.013  9.825 0.020 13.091 0.021 11.647 0.011 10.531 0.013  9.915 0.014  8.589 0.017  8.000 0.017  7.743 0.020 11.489 0.014 12.666 0.014 10.088 0.014  0.17640 0.00370 3593 23 0.4000 0.0110 0.4260 0.0130 9.47 0.58  8.656 
PM I16254+5418   Gl 625     246.35249  54.30413  1.08700 0.01200 3475 60 0.3310 0.0120 0.3150 0.0320 -0.35 0.08 M2.1   11.713 0.020 10.123 0.016  9.062 0.013  7.821 0.020 11.010 0.021  9.492 0.011  8.502 0.013  7.916 0.013  6.625 0.017  6.069 0.017  5.836 0.020  9.429 0.014 10.545 0.014  8.064 0.014  1.08700 0.01800 3540 34 0.3190 0.0070 0.3330 0.0090 9.54 0.60  2.338 
PM I16303-1239   Gl 628     247.57527 -12.66243  1.89700 0.01700 3272 60 0.3250 0.0120 0.2940 0.0290 -0.03 0.08 M3.6   11.653 0.020 10.097 0.016  8.893 0.012  7.332 0.020 10.912 0.020  9.494 0.011  8.102 0.012  7.337 0.013  5.952 0.017  5.386 0.017  5.080 0.020  9.118 0.014 10.522 0.014  7.609 0.014  1.89700 0.02500 3411 34 0.2990 0.0060 0.3030 0.0100 9.43 0.58 10.202 
PM I16509+2227   GJ 3976    252.74139  22.45158  0.09340 0.00100 3054 60 0.1936 0.0097 0.1510 0.0150 -0.12 0.08 M4.9   15.809 0.023 14.027 0.017 12.582 0.013 10.747 0.020 14.957 0.022 13.360 0.011 11.602 0.013 10.660 0.013  9.139 0.017  8.602 0.017  8.295 0.020 12.678 0.014 14.479 0.014 11.039 0.014  0.09340 0.00150 3171 28 0.1780 0.0060 0.1560 0.0070 9.43 0.60  6.501 
PM I16542+1154   Gl 642     253.55020  11.91464  0.37030 0.00330 3834 61 0.4750 0.0260 0.5030 0.0500 -0.48 0.08 M0.0   12.196 0.021 10.755 0.016  9.834 0.013  8.911 0.020 11.555 0.021 10.165 0.011  9.499 0.013  9.107 0.013  7.914 0.017  7.327 0.017  7.157 0.020 10.293 0.014 11.150 0.014  9.105 0.014  0.37030 0.00650 3868 53 0.4640 0.0200 0.4880 0.0180 9.40 0.53  0.903 
PM I16554-0819   Gl 643     253.85522  -8.32245  0.40050 0.00500 3279 60 0.2330 0.0110 0.2040 0.0200 -0.26 0.08 M3.2   13.446 0.020 11.772 0.016 10.547 0.012  9.056 0.020 12.709 0.021 11.093 0.011  9.816 0.013  9.067 0.013  7.623 0.017  7.051 0.017  6.796 0.020 10.819 0.014 12.193 0.014  9.324 0.014  0.40050 0.00730 3339 27 0.2230 0.0080 0.2090 0.0090 9.41 0.60  1.904 
PM I16555-0823   Gl 644 C   253.89705  -8.39448  0.04725 0.00100 2700 60 0.1131 0.0053 0.0841 0.0084 -0.07 0.08 M7.0   18.663 0.028 16.758 0.017 14.577 0.013 12.127 0.020 17.662 0.024 16.019 0.011 13.212 0.013 11.690 0.013  9.777 0.017  9.197 0.017  8.832 0.019 14.204 0.014 17.215 0.014 12.341 0.014                                                                       
PM I16570-0420   GJ 1207    254.27377  -4.34888  0.28610 0.00460 3229 60 0.2620 0.0110 0.2280 0.0230 -0.09 0.08 M4.1   13.885 0.021 12.277 0.016 11.052 0.012  9.444 0.020 13.146 0.021 11.663 0.011 10.233 0.013  9.428 0.013  7.981 0.017  7.411 0.017  7.125 0.020 11.255 0.014 12.713 0.014  9.722 0.014  0.28610 0.00690 3346 27 0.2440 0.0060 0.2330 0.0070 9.36 0.61  6.673 
PM I16581+2544   Gl 649     254.53690  25.74423  1.29800 0.01300 3700 60 0.5070 0.0180 0.5340 0.0530  0.03 0.08 M1.3   11.149 0.020  9.667 0.016  8.696 0.012  7.602 0.020 10.476 0.020  9.078 0.011  8.236 0.013  7.767 0.013  6.495 0.017  5.875 0.017  5.634 0.020  9.105 0.014 10.075 0.014  7.831 0.014  1.29800 0.02000 3741 39 0.4950 0.0120 0.5270 0.0130 9.42 0.57  1.004 
PM I17095+4340   GJ 3991    257.38138  43.68139  0.49510 0.00530 3284 60 0.2860 0.0120 0.2660 0.0270  0.20 0.08 M3.9   13.340 0.021 11.855 0.016 10.590 0.012  8.927 0.020 12.638 0.021 11.250 0.011  9.737 0.013  8.876 0.013  7.397 0.017  6.759 0.017  6.477 0.020 10.759 0.014 12.265 0.014  9.204 0.014  0.49510 0.00790 3309 31 0.2810 0.0070 0.2740 0.0100 9.40 0.59  0.418 
PM I17115+3826   GJ 3992    257.89481  38.44276  0.40940 0.00460 3432 61 0.3840 0.0170 0.3750 0.0370  0.03 0.08 M3.4   13.097 0.021 11.602 0.016 10.459 0.012  8.981 0.020 12.389 0.021 11.012 0.011  9.725 0.013  9.013 0.013  7.644 0.017  7.044 0.017  6.795 0.020 10.718 0.014 12.019 0.014  9.252 0.014  0.40940 0.00720 3493 36 0.3680 0.0120 0.3880 0.0150 9.41 0.58  1.982 
PM I17198+4142   Gl 671     259.96960  41.71394  0.38120 0.00400 3433 61 0.3820 0.0160 0.3640 0.0360 -0.15 0.08 M2.7   12.921 0.021 11.422 0.016 10.341 0.012  9.003 0.020 12.240 0.021 10.817 0.011  9.711 0.013  9.076 0.013  7.743 0.017  7.162 0.017  6.922 0.020 10.661 0.014 11.833 0.014  9.259 0.014  0.38120 0.00600 3534 27 0.3570 0.0100 0.3770 0.0130 9.49 0.58  5.175 
LSPM J1725+0206  Gl 673     261.43847   2.11142  5.92700 0.04500 4124 60 0.6490 0.0200 0.7060 0.0710  0.19 0.08 K7.4    8.906 0.020  7.510 0.016  6.680 0.012  5.913 0.020  8.306 0.020  6.956 0.011  6.456 0.012  6.158 0.013  4.961 0.017  4.315 0.017  4.183 0.020  7.167 0.014  7.907 0.014  6.082 0.014  5.92700 0.06300 4170 36 0.6360 0.0100 0.6780 0.0140 9.46 0.49  1.139 
PM I17303+0532   Gl 678.1A  262.59470   5.54855  1.55700 0.01400 3675 60 0.5430 0.0190 0.5490 0.0550 -0.09 0.08 M0.5   10.784 0.020  9.334 0.016  8.373 0.013  7.383 0.020 10.138 0.021  8.722 0.011  7.990 0.013  7.580 0.013  6.307 0.017  5.704 0.017  5.486 0.020  8.819 0.014  9.724 0.014  7.595 0.014  1.55700 0.02200 3811 36 0.5040 0.0110 0.5340 0.0140 9.46 0.54  9.740 
PM I17355+6140   Gl 685     263.89362  61.68164  0.92800 0.01100 3846 61 0.5410 0.0190 0.5870 0.0590  0.10 0.08 M0.8   11.423 0.020 10.001 0.016  8.993 0.013  7.897 0.020 10.778 0.021  9.379 0.011  8.533 0.013  8.076 0.013  6.908 0.017  6.293 0.017  6.054 0.020  9.407 0.014 10.385 0.014  8.131 0.014  0.92800 0.01600 3844 38 0.5430 0.0120 0.5760 0.0140 9.43 0.58  0.074 
PM I17364+6820   Gl 687     264.10803  68.33932  3.36300 0.02800 3439 60 0.4140 0.0150 0.4050 0.0410  0.05 0.08 M3.2   10.678 0.020  9.182 0.016  8.098 0.012  6.682 0.020  9.986 0.020  8.617 0.011  7.411 0.013  6.725 0.013  5.348 0.017  4.782 0.017  4.504 0.020  8.379 0.014  9.607 0.014  6.945 0.014  3.36300 0.04400 3522 34 0.3940 0.0080 0.4180 0.0100 9.47 0.58  3.923 
PM I17378+1835   Gl 686     264.47214  18.59157  1.41800 0.01400 3657 60 0.4240 0.0150 0.4420 0.0440 -0.25 0.08 M1.2   11.149 0.020  9.603 0.016  8.595 0.012  7.498 0.020 10.464 0.020  8.978 0.011  8.136 0.012  7.653 0.013  6.382 0.017  5.816 0.017  5.560 0.020  9.013 0.014 10.012 0.014  7.723 0.014  1.41800 0.02200 3678 29 0.4180 0.0090 0.4450 0.0100 9.41 0.57  0.322 
PM I17439+4322   Gl 694     265.98318  43.37870  0.89270 0.00860 3464 61 0.4400 0.0170 0.4300 0.0430  0.00 0.08 M2.6   12.012 0.020 10.511 0.016  9.424 0.012  8.100 0.020 11.319 0.020  9.900 0.011  8.799 0.012  8.189 0.013  6.845 0.017  6.211 0.017  5.972 0.019  9.752 0.014 10.919 0.014  8.357 0.014  0.89300 0.01400 3572 36 0.4120 0.0100 0.4400 0.0110 9.46 0.56  5.965 
PM I17578+0441N  Gl 699     269.45218   4.69195  3.26300 0.05700 3228 60 0.1863 0.0071 0.1550 0.0150 -0.40 0.08 M4.2   11.230 0.020  9.527 0.016  8.315 0.012  6.730 0.020 10.428 0.020  8.913 0.011  7.508 0.013  6.734 0.013  5.296 0.017  4.801 0.017  4.533 0.020  8.537 0.014  9.978 0.014  7.014 0.014  3.26300 0.08900 3269 29 0.1810 0.0040 0.1620 0.0040 9.39 0.61  1.016 
PM I17578+4635   GJ 4040    269.46234  46.58856  0.33100 0.00460 3470 60 0.3960 0.0180 0.4000 0.0400  0.04 0.08 M3.2   13.306 0.021 11.770 0.016 10.633 0.012  9.196 0.020 12.599 0.021 11.167 0.011  9.928 0.012  9.250 0.013  7.887 0.017  7.281 0.017  6.996 0.020 10.916 0.014 12.192 0.014  9.465 0.014  0.33100 0.00730 3514 37 0.3830 0.0130 0.4060 0.0160 9.45 0.59  1.196 
PM I18007+2933              270.18933  29.56578  0.11700 0.00170 3509 61 0.4640 0.0180 0.4550 0.0460 -0.06 0.03 M2.2   13.980 0.021 12.538 0.016 11.501 0.013 10.250 0.020 13.316 0.021 11.945 0.011 10.927 0.013 10.375 0.013  9.073 0.017  8.459 0.017  8.218 0.020 11.853 0.014 12.935 0.014 10.503 0.014  0.11700 0.00260 3648 21 0.4280 0.0080 0.4580 0.0090 9.50 0.56  9.048 
PM I18046+1354              271.16129  13.90398  0.07800 0.00110 3375 61 0.2730 0.0110 0.2470 0.0250 -0.21 0.08 M3.0   14.807 0.021 13.227 0.016 12.101 0.012 10.717 0.020 14.074 0.021 12.600 0.011 11.436 0.013 10.789 0.013  9.443 0.017  8.888 0.017  8.652 0.019 12.411 0.014 13.647 0.014 10.982 0.014  0.07800 0.00170 3412 23 0.2660 0.0070 0.2630 0.0090 9.39 0.61  0.848 
PM I18051-0301   Gl 701     271.28149  -3.03127  1.72000 0.01400 3614 60 0.4590 0.0160 0.4710 0.0470 -0.22 0.08 M1.3   10.877 0.020  9.389 0.016  8.399 0.013  7.308 0.020 10.207 0.020  8.779 0.011  7.942 0.012  7.464 0.013  6.180 0.017  5.588 0.017  5.322 0.020  8.812 0.014  9.789 0.014  7.533 0.014  1.72000 0.02100 3701 26 0.4370 0.0080 0.4640 0.0090 9.51 0.54  3.914 
PM I18165+4533   Gl 709     274.12955  45.55781  0.63930 0.00710 3785 60 0.5570 0.0210 0.5830 0.0580 -0.07 0.08 M0.6   11.720 0.020 10.296 0.016  9.340 0.013  8.348 0.020 11.086 0.020  9.691 0.011  8.953 0.012  8.542 0.013  7.321 0.017  6.664 0.017  6.471 0.020  9.782 0.014 10.682 0.014  8.560 0.014  0.63900 0.01100 3881 40 0.5280 0.0120 0.5580 0.0150 9.46 0.55  4.866 
PM I18363+1336S  GJ 4065    279.08014  13.60734  0.23890 0.00290 3223 61 0.2910 0.0130 0.2470 0.0250  0.04 0.08 M4.1   14.151 0.023 12.477 0.016 11.190 0.013  9.591 0.020 13.368 0.022 11.820 0.011 10.356 0.013  9.594 0.013  8.176 0.017  7.609 0.017  7.371 0.020 11.411 0.014 12.909 0.014  9.873 0.014  0.23890 0.00440 3339 32 0.2690 0.0080 0.2620 0.0100 9.36 0.59  6.774 
PM I18411+2447S  GJ 1230A   280.29071  24.78732  0.43100 0.01400 3232 60 0.3720 0.0170 0.3410 0.0340  0.24 0.08 M4.3   14.032 0.021 12.205 0.016 10.856 0.013  9.116 0.020 13.173 0.021 11.569 0.011  9.946 0.013  9.050 0.013  7.511 0.017  6.898 0.017  6.611 0.020 11.002 0.014 12.675 0.014  9.401 0.014  0.43100 0.02000 3365 31 0.3410 0.0130 0.3480 0.0160 9.55 0.60  8.298 
PM I18419+3149   GJ 4070    280.49600  31.83049  0.45560 0.00600 3400 61 0.3940 0.0190 0.3690 0.0370 -0.16 0.08 M2.8   13.149 0.021 11.358 0.016 10.173 0.012  8.782 0.020 12.359 0.021 10.680 0.011  9.502 0.013  8.859 0.013  7.527 0.017  6.968 0.017  6.723 0.020 10.501 0.014 11.805 0.014  9.050 0.014  0.45560 0.00900 3538 29 0.3590 0.0130 0.3800 0.0160 9.38 0.59  8.571 
PM I18427+5937N  Gl 725A    280.69489  59.63015  3.89800 0.04500 3441 60 0.3510 0.0130 0.3340 0.0330 -0.23 0.08 M3.0   10.430 0.020  8.897 0.016  7.835 0.012  6.471 0.020  9.734 0.020  8.324 0.011  7.184 0.013  6.548 0.013  5.198 0.017  4.642 0.017  4.406 0.020  8.143 0.014  9.328 0.014  6.734 0.014  3.89800 0.06800 3517 22 0.3340 0.0060 0.3490 0.0080 9.47 0.60  3.302 
PM I18427+5937S  Gl 725B    280.69580  59.62659  2.24500 0.03800 3345 60 0.2730 0.0110 0.2480 0.0250 -0.30 0.08 M3.5   11.276 0.020  9.733 0.016  8.604 0.013  7.130 0.020 10.559 0.021  9.147 0.011  7.874 0.012  7.166 0.013  5.748 0.017  5.211 0.017  4.958 0.020  8.865 0.014 10.161 0.014  7.400 0.014  2.24500 0.05500 3421 29 0.2590 0.0060 0.2550 0.0080 9.41 0.61  3.305 
PM I18453+1851              281.34558  18.86624  0.08760 0.00120 3214 60 0.2170 0.0087 0.1840 0.0180 -0.13 0.08 M4.4   15.419 0.022 13.727 0.017 12.413 0.013 10.738 0.020 14.661 0.023 13.068 0.011 11.547 0.013 10.713 0.013  9.259 0.017  8.674 0.017  8.416 0.020 12.595 0.014 14.160 0.014 11.027 0.014  0.08760 0.00170 3273 23 0.2090 0.0040 0.1920 0.0050 9.38 0.61  1.821 
PM I18498-2350   Gl 729     282.45557 -23.83620  1.45100 0.01700 3240 60 0.2008 0.0076 0.1700 0.0170 -0.18 0.08 M4.1   12.191 0.020 10.528 0.016  9.229 0.012  7.619 0.020 11.411 0.021  9.842 0.011  8.404 0.013  7.623 0.013  6.225 0.017  5.661 0.017  5.394 0.020  9.446 0.014 10.943 0.014  7.907 0.014  1.45100 0.02600 3252 21 0.1990 0.0030 0.1810 0.0040 9.44 0.57  0.160 
PM I18580+0554   Gl 740     284.50058   5.90829  1.69800 0.01500 3834 60 0.5700 0.0200 0.6040 0.0600  0.14 0.08 M0.7   10.667 0.020  9.247 0.016  8.290 0.012  7.288 0.020 10.036 0.020  8.642 0.011  7.897 0.013  7.464 0.013  6.257 0.017  5.620 0.017  5.416 0.020  8.726 0.014  9.633 0.014  7.496 0.014  1.69800 0.02100 3872 41 0.5580 0.0130 0.5910 0.0140 9.48 0.57  0.755 
PM I19070+2053   Gl 745A    286.77325  20.88810  0.57150 0.00660 3500 60 0.3100 0.0120 0.2960 0.0300 -0.33 0.08 M2.1   12.336 0.021 10.780 0.016  9.725 0.012  8.499 0.020 11.634 0.021 10.152 0.011  9.175 0.012  8.611 0.013  7.321 0.017  6.781 0.017  6.552 0.020 10.096 0.014 11.191 0.014  8.742 0.014  0.57200 0.01100 3516 34 0.3050 0.0100 0.3160 0.0130 9.50 0.59  0.259 
PM I19072+2052   Gl 745B    286.80508  20.87706  0.58400 0.01000 3494 62 0.3230 0.0140 0.3030 0.0300 -0.35 0.08 M2.1   12.373 0.021 10.736 0.016  9.650 0.013  8.433 0.020 11.645 0.021 10.078 0.011  9.102 0.013  8.560 0.013  7.291 0.017  6.770 0.017  6.564 0.020 10.035 0.014 11.150 0.014  8.677 0.014  0.58400 0.01600 3532 34 0.3140 0.0110 0.3270 0.0140 9.54 0.61  0.959 
PM I19169+0510   Gl 752A    289.23032   5.16909  3.01700 0.02300 3558 60 0.4740 0.0160 0.4750 0.0470  0.10 0.08 M2.6   10.621 0.020  9.141 0.016  8.077 0.012  6.744 0.020  9.940 0.020  8.553 0.011  7.454 0.013  6.813 0.013  5.543 0.017  4.917 0.017  4.696 0.020  8.394 0.014  9.551 0.014  6.999 0.014  3.01700 0.03600 3619 34 0.4570 0.0100 0.4880 0.0110 9.45 0.56  2.200 
PM I19220+0702   GJ 1236    290.50851   7.04190  0.18290 0.00240 3335 61 0.2338 0.0093 0.2060 0.0210 -0.29 0.08 M3.3   14.076 0.021 12.388 0.016 11.223 0.012  9.790 0.020 13.299 0.021 11.738 0.011 10.527 0.013  9.850 0.013  8.509 0.017  7.960 0.017  7.706 0.020 11.520 0.014 12.820 0.014 10.062 0.014  0.18290 0.00370 3365 29 0.2290 0.0060 0.2170 0.0060 9.45 0.59  0.533 
PM I19321-1119              293.03379 -11.33258  0.06578 0.00096 3211 60 0.2580 0.0100 0.2220 0.0220  0.05 0.03 M4.1   15.402 0.021 13.894 0.016 12.662 0.012 11.036 0.020 14.682 0.021 13.287 0.011 11.832 0.013 11.036 0.014  9.578 0.017  8.995 0.017  8.720 0.020 12.858 0.014 14.306 0.014 11.329 0.014  0.06580 0.00150 3299 14 0.2440 0.0040 0.2300 0.0060 9.40 0.61  4.146 
PM I19539+4424E  GJ 1245B   298.47977  44.41508  0.19860 0.00320 2859 60 0.1430 0.0069 0.1030 0.0100 -0.05 0.08 M5.9   15.817 0.022 13.957 0.016 12.273 0.012 10.178 0.020 14.896 0.022 13.275 0.011 11.121 0.013  9.937 0.014  8.260 0.017  7.721 0.017  7.405 0.020 12.189 0.014 14.420 0.014 10.444 0.014  0.19860 0.00530 2919 34 0.1360 0.0040 0.1100 0.0040 9.49 0.60  1.985 
PM I20034+2951   Gl 777B    300.86075  29.86652  0.06210 0.00140 3144 60 0.2084 0.0097 0.1760 0.0180  0.06 0.08 M4.4   16.045 0.025 14.405 0.018 13.082 0.013 11.292 0.020 15.213 0.023 13.832 0.011 12.139 0.013 11.170 0.013  9.584 0.017  9.013 0.017  8.697 0.020 13.178 0.014 14.869 0.014 11.562 0.014  0.06210 0.00210 3190 31 0.2020 0.0070 0.1820 0.0070 9.39 0.60  1.087 
PM I20112+1611   Gl 783.2B  302.80524  16.18555  0.06048 0.00099 3217 61 0.2510 0.0160 0.2120 0.0210 -0.15 0.03 M4.0   15.504 0.021 13.991 0.016 12.760 0.013 11.127 0.020 14.786 0.021 13.403 0.011 11.920 0.013 11.089 0.013  9.642 0.018  9.123 0.017  8.857 0.020 12.942 0.014 14.416 0.014 11.399 0.014  0.06050 0.00150 3330 26 0.2290 0.0120 0.2150 0.0150 9.36 0.61  5.682 
PM I20167+5017              304.18317  50.28728  0.08490 0.00110 3559 60 0.4170 0.0160 0.4210 0.0420  0.14 0.08 M2.7   14.417 0.020 12.961 0.016 11.906 0.012 10.578 0.020 13.761 0.021 12.382 0.011 11.280 0.012 10.684 0.014  9.409 0.017  8.815 0.017  8.579 0.020 12.228 0.014 13.370 0.014 10.843 0.014  0.08490 0.00180 3541 36 0.4190 0.0120 0.4470 0.0130 9.36 0.59  0.143 
PM I20260+5834   GJ 1253    306.52203  58.57293  0.10250 0.00190 3045 60 0.1831 0.0097 0.1500 0.0150  0.14 0.08 M4.7   15.838 0.022 14.167 0.017 12.750 0.013 10.913 0.020 15.015 0.022 13.539 0.011 11.773 0.013 10.774 0.013  9.061 0.017  8.365 0.017  8.074 0.019 12.827 0.014 14.612 0.014 11.184 0.014  0.10250 0.00290 3084 33 0.1770 0.0070 0.1520 0.0080 9.41 0.61  0.787 
PM I20450+4429   Gl 806     311.26700  44.49903  0.58540 0.00710 3542 61 0.4430 0.0180 0.4320 0.0430 -0.15 0.08 M2.0   12.280 0.021 10.721 0.016  9.676 0.012  8.474 0.020 11.593 0.021 10.097 0.011  9.136 0.013  8.604 0.013  7.317 0.017  6.729 0.017  6.531 0.020 10.057 0.014 11.137 0.014  8.716 0.014  0.58500 0.01100 3640 30 0.4160 0.0110 0.4440 0.0130 9.47 0.59  4.747 
PM I20525-1658              313.13763 -16.97474  0.65900 0.01300 3205 60 0.2660 0.0120 0.2240 0.0220 -0.02 0.08 M4.0   13.045 0.021 11.462 0.016 10.195 0.012  8.552 0.020 12.280 0.021 10.838 0.011  9.351 0.013  8.525 0.013  7.058 0.017  6.481 0.017  6.258 0.020 10.382 0.014 11.887 0.014  8.834 0.014  0.65900 0.01900 3317 32 0.2460 0.0080 0.2340 0.0090 9.41 0.62  6.653 
PM I20533+6209   Gl 809     313.33246  62.15450  3.34800 0.03600 3791 60 0.5290 0.0170 0.5810 0.0580 -0.06 0.08 M1.0   10.064 0.020  8.566 0.016  7.636 0.012  6.625 0.020  9.403 0.020  7.989 0.011  7.236 0.012  6.794 0.013  5.486 0.017  4.829 0.017  4.577 0.020  8.069 0.014  8.984 0.014  6.834 0.014  3.34800 0.05600 3846 37 0.5150 0.0100 0.5460 0.0130 9.39 0.54  1.665 
PM I20567-1026   Gl 811.1   314.19418 -10.44835  0.37200 0.00380 3473 61 0.4560 0.0280 0.4520 0.0450  0.16 0.08 M2.8   13.061 0.021 11.490 0.016 10.404 0.013  9.052 0.020 12.344 0.021 10.893 0.011  9.760 0.013  9.129 0.014  7.799 0.017  7.143 0.017  6.898 0.020 10.723 0.014 11.922 0.014  9.311 0.014  0.37200 0.00590 3545 46 0.4310 0.0220 0.4600 0.0250 9.42 0.57  2.307 
LSPM J2106+3844S Gl 820B    316.73013  38.74202 22.25000 0.19000 4021 74 0.6020 0.0230 0.6410 0.0640 -0.22 0.08 K7.3    7.445 0.020  6.066 0.016  5.219 0.012  4.434 0.020  6.840 0.020  5.508 0.011  4.981 0.012  4.689 0.013  3.533 0.017  2.939 0.017  2.777 0.020  5.705 0.014  6.458 0.014  4.608 0.014 22.25000 0.30000 4126 36 0.5740 0.0100 0.6000 0.0140 9.43 0.52  3.810 
PM I21092-1318   Gl 821     317.32251 -13.30223  0.41850 0.00510 3545 60 0.3690 0.0160 0.3560 0.0360 -0.45 0.08 M1.4   12.397 0.021 10.901 0.016  9.885 0.013  8.765 0.020 11.731 0.021 10.275 0.011  9.406 0.013  8.927 0.013  7.705 0.017  7.189 0.017  6.936 0.020 10.294 0.014 11.299 0.014  8.998 0.014  0.41850 0.00850 3620 33 0.3520 0.0110 0.3720 0.0140 9.43 0.58  2.871 
PM I21518+4220E  Gl 838.3 B 327.97454  42.34425  0.20960 0.00390 3771 61 0.5570 0.0230 0.5790 0.0580 -0.07 0.08 M0.5   12.950 0.020 11.482 0.016 10.530 0.013  9.560 0.020 12.299 0.021 10.873 0.011 10.158 0.013  9.763 0.013  8.539 0.017  7.879 0.017  7.680 0.020 10.982 0.014 11.878 0.014  9.767 0.014  0.20960 0.00590 3871 43 0.5250 0.0140 0.5560 0.0170 9.41 0.57  4.880 
PM I22021+0124   Gl 846     330.54288   1.40027  1.79100 0.01500 3848 60 0.5460 0.0190 0.5900 0.0590  0.02 0.08 M0.6   10.623 0.020  9.179 0.016  8.226 0.012  7.238 0.020  9.982 0.020  8.576 0.011  7.841 0.012  7.437 0.013  6.207 0.017  5.530 0.017  5.347 0.020  8.671 0.014  9.573 0.014  7.449 0.014  1.79100 0.02200 3875 40 0.5380 0.0120 0.5710 0.0150 9.43 0.54  0.444 
PM I22096-0438   Gl 849     332.41797  -4.64073  1.19200 0.01000 3530 60 0.4700 0.0180 0.4820 0.0480  0.37 0.08 M3.1   11.892 0.020 10.409 0.016  9.286 0.012  7.848 0.020 11.198 0.021  9.826 0.011  8.578 0.013  7.892 0.013  6.498 0.017  5.859 0.017  5.612 0.020  9.561 0.014 10.823 0.014  8.113 0.014  1.19200 0.01600 3537 32 0.4670 0.0110 0.4950 0.0110 9.40 0.58  0.050 
PM I22160+5439   GJ 4269    334.01079  54.66653  0.05621 0.00094 3226 63 0.2890 0.0120 0.2460 0.0250 -0.04 0.08 M4.1   15.430 0.024 13.971 0.018 12.790 0.013 11.168 0.020 14.694 0.023 13.412 0.011 11.961 0.013 11.160 0.013  9.742 0.017  9.193 0.017  8.942 0.020 12.974 0.014 14.391 0.014 11.453 0.014  0.05620 0.00150 3360 31 0.2650 0.0070 0.2590 0.0080 9.39 0.63  8.586 
PM I22290+0139              337.27441   1.66341  0.48540 0.00460 3903 60 0.5750 0.0300 0.6200 0.0620  0.13 0.08 M0.4   11.900 0.020 10.528 0.016  9.601 0.012  8.655 0.020 11.286 0.021  9.934 0.011  9.245 0.013  8.849 0.013  7.625 0.017  6.980 0.017  6.796 0.020 10.047 0.014 10.905 0.014  8.854 0.014  0.48540 0.00700 3924 56 0.5690 0.0190 0.6040 0.0210 9.41 0.53  0.270 
PM I22361-0050   Gl 864     339.04034  -0.84159  0.83030 0.00720 3916 61 0.6000 0.0260 0.6440 0.0640  0.07 0.08 M0.6   11.430 0.020 10.002 0.016  9.041 0.012  8.061 0.020 10.807 0.020  9.386 0.011  8.663 0.012  8.254 0.013  7.037 0.017  6.410 0.017  6.209 0.020  9.488 0.014 10.387 0.014  8.267 0.014  0.83000 0.01100 3976 52 0.5770 0.0170 0.6120 0.0180 9.46 0.52  1.934 
PM I22503-0705   Gl 875     342.58096  -7.09012  0.89490 0.00810 3740 61 0.5630 0.0240 0.5780 0.0580  0.02 0.08 M0.2   11.311 0.020  9.866 0.016  8.931 0.012  7.989 0.020 10.660 0.020  9.263 0.011  8.580 0.012  8.181 0.013  6.958 0.017  6.343 0.017  6.102 0.020  9.386 0.014 10.257 0.014  8.187 0.014  0.89500 0.01200 3836 46 0.5290 0.0150 0.5620 0.0160 9.44 0.53  4.737 
PM I22532-1415   Gl 876     343.31958 -14.26361  1.91600 0.01500 3247 60 0.3630 0.0140 0.3280 0.0330  0.17 0.08 M3.7   11.748 0.020 10.183 0.016  8.982 0.012  7.408 0.020 11.016 0.021  9.588 0.011  8.187 0.013  7.403 0.013  5.948 0.017  5.308 0.017  5.038 0.020  9.202 0.014 10.614 0.014  7.687 0.014  1.91600 0.02300 3384 32 0.3330 0.0080 0.3410 0.0100 9.51 0.58 10.077 
PM I22565+1633   Gl 880     344.14517  16.55347  3.54500 0.02700 3720 60 0.5490 0.0180 0.5740 0.0570  0.21 0.08 M1.5   10.150 0.020  8.666 0.016  7.672 0.012  6.546 0.020  9.482 0.020  8.067 0.011  7.190 0.013  6.707 0.013  5.390 0.017  4.722 0.017  4.543 0.020  8.074 0.014  9.072 0.014  6.782 0.014  3.54500 0.04100 3760 35 0.5370 0.0100 0.5700 0.0110 9.46 0.52  0.893 
                 Gl 887     346.46683 -35.85307 10.89000 0.17000 3688 86 0.4680 0.0220 0.4950 0.0490 -0.06 0.08 M1.1    8.808 0.020  7.339 0.016  6.366 0.013  5.287 0.020  8.157 0.021  6.740 0.011  5.921 0.013  5.475 0.013  4.210 0.017  3.576 0.017  3.329 0.020  6.785 0.014  7.742 0.014  5.522 0.014 10.89000 0.25000 3715 33 0.4610 0.0090 0.4910 0.0110 9.46 0.58  0.207 
PM I23099+1425W             347.47873  14.42639  0.50170 0.00520 4013 62 0.6430 0.0220 0.6800 0.0680 -0.05 0.08 K7.4   11.623 0.020 10.239 0.016  9.374 0.013  8.588 0.020 11.001 0.021  9.664 0.011  9.134 0.012  8.826 0.013  7.653 0.017  7.019 0.017  6.845 0.020  9.861 0.014 10.624 0.014  8.756 0.014  0.50170 0.00800 4148 43 0.6020 0.0120 0.6370 0.0160 9.45 0.50  8.521 
PM I23182+4617   Gl 894.1   349.57468  46.28927  0.38110 0.00340 3910 60 0.5890 0.0350 0.6440 0.0640  0.13 0.08 M0.7   12.342 0.020 10.922 0.016  9.945 0.012  8.915 0.020 11.708 0.021 10.309 0.011  9.526 0.013  9.096 0.013  7.874 0.017  7.223 0.017  7.008 0.020 10.375 0.014 11.307 0.014  9.131 0.014  0.38110 0.00520 3953 63 0.5780 0.0190 0.6140 0.0210 9.41 0.51  0.708 
PM I23216+1717   GJ 4333    350.40613  17.29057  0.50400 0.00570 3324 60 0.4160 0.0200 0.3910 0.0390  0.24 0.08 M3.9   13.332 0.021 11.765 0.016 10.516 0.012  8.893 0.020 12.599 0.021 11.157 0.011  9.684 0.013  8.836 0.013  7.364 0.017  6.764 0.017  6.509 0.020 10.705 0.014 12.192 0.014  9.158 0.014  0.50400 0.00900 3432 36 0.3860 0.0150 0.4040 0.0170 9.46 0.57  5.637 
PM I23245+5751S  Gl 895     351.12714  57.85435  1.00110 0.00930 3764 60 0.5390 0.0200 0.5850 0.0580  0.31 0.08 M1.4   11.503 0.020 10.043 0.016  9.046 0.012  7.925 0.020 10.843 0.021  9.441 0.011  8.565 0.013  8.076 0.013  6.796 0.017  6.105 0.017  5.879 0.020  9.447 0.014 10.443 0.014  8.155 0.014  1.00100 0.01400 3746 35 0.5450 0.0120 0.5780 0.0120 9.41 0.57  0.230 
PM I23318+1956W  Gl 896A    352.96732  19.93727  1.59200 0.03300 3353 60 0.4090 0.0160 0.3790 0.0380  0.03 0.08 M3.8   11.767 0.020 10.195 0.016  8.998 0.012  7.452 0.020 11.075 0.020  9.575 0.011  8.222 0.013  7.479 0.013  6.170 0.017  5.592 0.017  5.326 0.020  9.237 0.014 10.622 0.014  7.736 0.014  1.59200 0.05100 3491 35 0.3740 0.0100 0.3940 0.0120 9.53 0.57 10.345 
PM I23318+1956E  Gl 896B    352.96890  19.93719  0.61700 0.01800 3072 60 0.3030 0.0130 0.2400 0.0240  0.03 0.08 M4.9   13.892 0.023 12.096 0.016 10.587 0.012  8.714 0.020 13.092 0.023 11.376 0.011  9.592 0.013  8.569 0.013  7.071 0.017  6.568 0.017  6.284 0.020 10.654 0.014 12.531 0.014  8.990 0.014  0.61700 0.02700 3309 32 0.2590 0.0080 0.2480 0.0090 9.40 0.63 28.053 
PM I23419+4410   Gl 905     355.47919  44.17748  0.75900 0.01200 2930 60 0.1894 0.0079 0.1450 0.0150  0.23 0.08 M5.2   14.236 0.023 12.372 0.017 10.733 0.013  8.762 0.020 13.337 0.022 11.640 0.011  9.666 0.013  8.547 0.013  6.843 0.017  6.222 0.017  5.872 0.020 10.732 0.014 12.814 0.014  9.019 0.014  0.75900 0.01600 3043 25 0.1750 0.0030 0.1470 0.0040 9.42 0.63  7.094 
PM I23428+3049   GJ 1288    355.71973  30.82273  0.05956 0.00072 3113 60 0.1864 0.0086 0.1490 0.0150 -0.12 0.08 M4.7   16.063 0.022 14.375 0.017 13.001 0.013 11.207 0.020 15.260 0.022 13.738 0.011 12.060 0.013 11.111 0.013  9.631 0.017  9.118 0.017  8.806 0.020 13.112 0.014 14.824 0.014 11.493 0.014  0.05960 0.00110 3172 26 0.1780 0.0050 0.1570 0.0060 9.40 0.60  1.835 
PM I23431+3632   GJ 1289    355.77631  36.53700  0.25180 0.00450 3173 60 0.2380 0.0130 0.2020 0.0200  0.05 0.08 M4.3   14.376 0.021 12.652 0.016 11.351 0.012  9.674 0.020 13.554 0.021 12.022 0.011 10.479 0.013  9.612 0.013  8.097 0.017  7.515 0.017  7.225 0.020 11.522 0.014 13.103 0.014  9.947 0.014  0.25180 0.00680 3250 35 0.2240 0.0110 0.2060 0.0110 9.42 0.61  2.795 
PM I23492+0224   Gl 908     357.30206   2.40136  2.36200 0.01900 3646 60 0.4070 0.0140 0.4080 0.0410 -0.45 0.08 M1.4   10.446 0.020  9.004 0.016  8.023 0.013  6.890 0.020  9.799 0.021  8.416 0.011  7.541 0.013  7.026 0.013  5.824 0.017  5.320 0.017  5.088 0.020  8.415 0.014  9.407 0.014  7.121 0.014  2.36200 0.03300 3704 29 0.3940 0.0070 0.4200 0.0080 9.45 0.55  2.033 
PM I23505-0933   GJ 4367    357.63162  -9.55891  0.11960 0.00250 3221 60 0.3150 0.0150 0.2750 0.0270  0.37 0.08 M3.9   14.970 0.022 13.270 0.016 12.016 0.012 10.383 0.020 14.160 0.021 12.664 0.011 11.176 0.013 10.348 0.013  8.926 0.017  8.361 0.017  8.076 0.020 12.211 0.014 13.725 0.014 10.660 0.014  0.11960 0.00390 3287 28 0.2990 0.0110 0.2930 0.0150 9.41 0.60  2.315 
